Boundary topological entanglement entropy in two and three dimensions

The topological entanglement entropy is used to measure long-range quantum correlations in the ground state of topological phases. Here we obtain closed form expressions for topological entropy of (2+1)- and (3+1)-dimensional loop gas models, both in the bulk and at their boundaries, in terms of the data of their input fusion categories and algebra objects. Central to the formulation of our results are generalized $\mathcal{S}$-matrices. We conjecture a general property of these $\mathcal{S}$-matrices, with proofs provided in many special cases. This includes constructive proofs for categories up to rank 5.

==> anc/RibbonCatFunctions.m <==
(* ::Package:: *)

polarForm=Expand[#/.z_?NumericQ:>Abs[z] Exp[I Arg[z]]]&;


fusionproduct[a_,b_]/;MemberQ[obs,a]&&MemberQ[obs,b]:=fusionproduct[a,b]=DeleteCases[Table[If[V[a,b][c]=!=0,c],{c,obs}],Null]

dim[a_]/;MemberQ[obs,a]:=dim[a]=Module[{d0,dimeqs,dimsol,da},
dimeqs=Join[
Outer[d0[#1]d0[#2]==Sum[V[#1,#2][x]d0[x],{x,fusionproduct[#1,#2]}]&,obs,obs]//Flatten
,d0[#]>=1&/@obs];
da:=d0[a]//.Solve[dimeqs][[1]]//RootReduce//FullSimplify//ToRadicals;
Return[da]];

dtot[]:=dtot[]=Sqrt[Total[dim[#]^2&/@obs]]//RootReduce//FullSimplify//ToRadicals
dtot[X_]:=dtot[X]=Sqrt[Total[dim[#]^2&/@X]]//RootReduce//FullSimplify//ToRadicals

dual[a_]/;MemberQ[obs,a]:=dual[a]=Module[{v=Abs[V[a,#][unit]]&/@obs},obs[[Position[v,1][[1,1]]]]]
OverBar[a_]/;MemberQ[obs,a]:=dual[a]

dim[{A__}]:=Sum[dim[a],{a,{A}}]


F[a_,b_,c_][d_][e_,f_]:=0

F[a_,b_,u_][c_][c_,b_]/;(u===unit&&MemberQ[fusionproduct[a,b],c]):=1;
F[a_,u_,b_][c_][a_,b_]/;(u===unit&&MemberQ[fusionproduct[a,b],c]):=1;
F[u_,a_,b_][c_][a_,c_]/;(u===unit&&MemberQ[fusionproduct[a,b],c]):=1;

F[a_,b_,c_][d_][e_,f_]/;MemberQ[fusionproduct[a,b],e]&&MemberQ[fusionproduct[b,c],f]&&MemberQ[Intersection[fusionproduct[e,c],fusionproduct[a,f]],d]:=F[a,b,c][d][e,f]=
X0[a,b,c][d][e,f]//.rep0//RootReduce//FullSimplify


pentagons[a_,b_,c_,d_]:=pentagons[a,b,c,d]=Table[
F[f,c,d][e][g,x]F[a,b,x][e][f,y]==
Sum[F[a,b,c][g][f,z]F[a,z,d][e][g,y]F[b,c,d][y][z,x],{z,fusionproduct[b,c]}]
,{f,fusionproduct[a,b]},{g,fusionproduct[f,c]},{x,fusionproduct[c,d]},{y,fusionproduct[b,x]},{e,Intersection[fusionproduct[g,d],fusionproduct[a,y]]}
]//Flatten//DeleteCases[True]

allpentagons:=allpentagons=Table[pentagons[a,b,c,d],{a,obs},{b,obs},{c,obs},{d,obs}]//Flatten//DeleteCases[True]//DeleteDuplicates

nicepentagons:=nicepentagons=Module[
{a,b,c,d,pents={}},
Do[If[Length[fusionproduct[b,c]]==1,
AppendTo[pents,Table[pentagons[a,b,c,d],{a,obs},{d,obs}]//Flatten]
],{b,obs},{c,obs}];
Return[pents//Flatten//DeleteDuplicates];
]

unitaryFL:=unitaryFL=Table[
Sum[F[a,b,c][d][e,f]Conjugate[F[a,b,c][d][g,f]],{f,fusionproduct[b,c]}]==If[e===g,1,0]
,{a,obs},{b,obs},{c,obs},{e,fusionproduct[a,b]},{g,fusionproduct[a,b]},{d,fusionproduct[e,c]}]//Flatten//DeleteCases[True]//DeleteDuplicates

unitaryFR:=unitaryFR=Table[
Sum[F[a,b,c][d][f,e]Conjugate[F[a,b,c][d][f,g]],{f,fusionproduct[a,b]}]==If[e===g,1,0]
,{a,obs},{b,obs},{c,obs},{e,fusionproduct[b,c]},{g,fusionproduct[b,c]},{d,fusionproduct[a,e]}]//Flatten//DeleteCases[True]//DeleteDuplicates

unitaryF:=unitaryF=Join[unitaryFL,unitaryFR]//DeleteDuplicates;

simpleunitary:=DeleteCases[Table[
If[Length[fusionproduct[a,b]]==1||Length[fusionproduct[b,c]]==1,X0[a,b,c][d][e,f]->\[Phi][a,b,c][d][e,f]],{a,obs},{b,obs},{c,obs},{e,fusionproduct[a,b]},{f,fusionproduct[b,c]},{d,Intersection[fusionproduct[a,f],fusionproduct[e,c]]}]//Flatten,Null]//DeleteDuplicates;

Fs:=Fs=Table[F[a,b,c][d][e,f],{a,obs},{b,obs},{c,obs},{e,fusionproduct[a,b]},{f,fusionproduct[b,c]},{d,Intersection[fusionproduct[a,f],fusionproduct[e,c]]}]//Flatten

newF[a_,b_,c_][d_][e_,f_]/;MemberQ[fusionproduct[a,b],e]&&MemberQ[fusionproduct[b,c],f]&&MemberQ[Intersection[fusionproduct[e,c],fusionproduct[a,f]],d]:=newF[a,b,c][d][e,f]=
F[a,b,c][d][e,f]U[b,c][f]U[a,f][d]Conjugate[U[a,b][e]U[e,c][d]]

\[Kappa][x_]:=F[x,dual[x],x][x][unit,unit]dim[x]//FullSimplify

new\[Kappa][x_]:=newF[x,dual[x],x][x][unit,unit]dim[x]//FullSimplify

cleanupFs[ns_]:=Module[{relabF0,relabR0,P,T,M=$Assumptions,Q},
relabF0=Table[X0[a,b,c][d][e,f]->FullSimplify[F[a,b,c][d][e,f]//.ns],{a,obs},{b,obs},{c,obs},{e,fusionproduct[a,b]},{f,fusionproduct[b,c]},{d,Intersection[fusionproduct[e,c],fusionproduct[a,f]]}]//Flatten;
P=DeleteCases[relabF0,_?(#[[1]]===#[[2]]&)];
Q=Join[P];
Return[Q];
]

reguageF[ns_]:=Module[{relabF0,relabR0,P,T,M=$Assumptions,Q},
relabF0=Table[X0[a,b,c][d][e,f]->Simplify[newF[a,b,c][d][e,f]//.ns//RootReduce]//Refine,{a,obs},{b,obs},{c,obs},{e,fusionproduct[a,b]},{f,fusionproduct[b,c]},{d,Intersection[fusionproduct[e,c],fusionproduct[a,f]]}]//Flatten;
P=DeleteCases[relabF0,_?(#[[1]]===#[[2]]&)];

Q=Join[P];
Return[Q];
]


A[a_,b_][c_]:=Conjugate[F[dual[a],a,b][b][unit,c]]Sqrt[(dim[a]dim[b])/dim[c]]
A[c_][a_,b_]:=F[dual[a],a,b][b][unit,c]Sqrt[(dim[a]dim[b])/dim[c]]

B[a_,b_][c_]:=F[a,b,dual[b]][a][c,unit]Sqrt[(dim[a]dim[b])/dim[c]]
B[c_][a_,b_]:=Conjugate[F[a,b,dual[b]][a][c,unit]]Sqrt[(dim[a]dim[b])/dim[c]]

symmetry1:=symmetry1=
Table[
F[a,b,c][d][e,f]==1/Abs[\[Kappa][a]]^2 Sqrt[(dim[e]dim[f])/(dim[b]dim[d])]A[d][a,f]A[a,b][e]Conjugate[F[dual[a],e,c][f][b,d]],
{a,obs},{b,obs},{c,obs},{e,fusionproduct[a,b]},{f,fusionproduct[b,c]},{d,Intersection[fusionproduct[a,f],fusionproduct[e,c]]}]//Flatten//RootReduce//DeleteCases[True]//DeleteDuplicates;

symmetry2:=symmetry2=
Table[
F[a,b,c][d][e,f]==1/Conjugate[\[Kappa][b]] Sqrt[(dim[e]dim[f])/(dim[a]dim[c])]A[f][b,c]B[a,b][e]Conjugate[F[e,dual[b],f][d][a,c]],
{a,obs},{b,obs},{c,obs},{e,fusionproduct[a,b]},{f,fusionproduct[b,c]},{d,Intersection[fusionproduct[a,f],fusionproduct[e,c]]}]//Flatten//RootReduce//DeleteCases[True]//DeleteDuplicates;

symmetry3:=symmetry3=
Table[
F[a,b,c][d][e,f]==1/Abs[\[Kappa][c]]^2 Sqrt[(dim[e]dim[f])/(dim[b]dim[d])]B[f][b,c]B[e,c][d]Conjugate[F[a,f,dual[c]][e][d,b]],
{a,obs},{b,obs},{c,obs},{e,fusionproduct[a,b]},{f,fusionproduct[b,c]},{d,Intersection[fusionproduct[a,f],fusionproduct[e,c]]}]//Flatten//RootReduce//DeleteCases[True]//DeleteDuplicates;

pivotalstar:=Table[
F[a,b,c][d][e,f]==1/(Conjugate[\[Kappa][a]]\[Kappa][c]) A[d][a,f]A[dual[a],e][b]B[f][b,c]B[d,dual[c]][e]F[dual[a],d,dual[c]][b][f,e],{a,obs},{b,obs},{c,obs},{e,fusionproduct[a,b]},{f,fusionproduct[b,c]},{d,Intersection[fusionproduct[a,f],fusionproduct[e,c]]}]//Flatten//DeleteDuplicates//DeleteCases[True];


F[a_,b_][c_,d_][e_,f_]:=1/\[Kappa][d] B[e][c,d]F[a,b,dual[d]][c][e,f]B[b,dual[d]][f]


R[u_,a_][a_]/;(u===unit):=1
R[a_,u_][a_]/;(u===unit):=1

R[a_,b_][c_]/;MemberQ[Intersection[fusionproduct[a,b],fusionproduct[b,a]],c]:=R[a,b][c]=X0[a,b][c]//.rep0//RootReduce//FullSimplify

hexagon1[a_,b_,c_]:=hexagon1[a,b,c]=Table[
R[a,c][e]F[a,c,b][d][e,f]R[b,c][f]
==
Sum[F[c,a,b][d][e,g]R[g,c][d]F[a,b,c][d][g,f],{g,fusionproduct[a,b]}]
,{e,fusionproduct[a,c]},{f,fusionproduct[b,c]},{d,Intersection[fusionproduct[a,f],fusionproduct[e,b]]}]

hexagon2[a_,b_,c_]:=hexagon2[a,b,c]=Table[
Conjugate[R[c,a][e]]F[a,c,b][d][e,f]Conjugate[R[c,b][f]]
==
Sum[F[c,a,b][d][e,g]Conjugate[R[c,g][d]]F[a,b,c][d][g,f],{g,fusionproduct[a,b]}]
,{e,fusionproduct[a,c]},{f,fusionproduct[b,c]},{d,Intersection[fusionproduct[a,f],fusionproduct[e,b]]}
]

allhexagons:=allhexagons=Table[{hexagon1[a,b,c],hexagon2[a,b,c]},{a,obs},{b,obs},{c,obs}]//Flatten//DeleteDuplicates;

nicehexagons:=nicehexagons=Module[
{a,b,c,hex={}},
Do[If[Length[fusionproduct[a,b]]==1,
AppendTo[hex,Table[hexagon1[a,b,c],{c,obs}]//Flatten];
AppendTo[hex,Table[hexagon2[a,b,c],{c,obs}]//Flatten]
],{a,obs},{b,obs}];
Return[hex//Flatten//DeleteDuplicates];
]


unitaryR:=unitaryR=
Table[Abs[R[a,b][c]]==1
,{a,obs},{b,obs},{c,fusionproduct[a,b]}]//Flatten//DeleteCases[True]//DeleteDuplicates;

Rs:=Table[R[a,b][c],{a,obs},{b,obs},{c,fusionproduct[a,b]}]//Flatten
newR[a_,b_][c_]/;MemberQ[Intersection[fusionproduct[a,b],fusionproduct[b,a]],c]:=R[a,b][c]U[a,b][c]Conjugate[U[b,a][c]]

U[a_,u_][b_]/;(u===unit):=1;
U[u_,a_][b_]/;(u===unit):=1;


newFs:=newFs=Table[newF[a,b,c][d][e,f],{a,obs},{b,obs},{c,obs},{e,fusionproduct[a,b]},{f,fusionproduct[b,c]},{d,Intersection[fusionproduct[a,f],fusionproduct[e,c]]}]//Flatten
newRs:=Table[newR[a,b][c],{a,obs},{b,obs},{c,fusionproduct[a,b]}]//Flatten

unitaryU:=unitaryU=Table[
Abs[U[a,b][c]]==1
,{a,obs},{b,obs},{c,fusionproduct[a,b]}
]//Flatten//DeleteCases[True]//DeleteDuplicates

cleanupRs[ns_]:=Module[{relab,P,T,M=$Assumptions,Q},
relab=Table[X0[a,b][c]->FullSimplify[R[a,b][c]//.ns],{a,obs},{b,obs},{c,fusionproduct[a,b]}]//Flatten;
P=DeleteCases[relab,_?(#[[1]]===#[[2]]&)];
Return[P//ToRadicals];
]


reguageR[ns_]:=Module[{relabF0,relabR0,P,T,M=$Assumptions,Q},
relabR0=Table[X0[a,b][c]->Simplify[newR[a,b][c]//.ns//RootReduce]//Refine,{a,obs},{b,obs},{c,fusionproduct[a,b]}]//Flatten;

T=DeleteCases[relabR0,_?(#[[1]]===#[[2]]&)];

Q=Join[T];
Return[Q];
]


cleanup[ns_]:=Module[{relabF0,relabR0,P,T,M=$Assumptions,Q},
relabF0=Table[X0[a,b,c][d][e,f]->FullSimplify[F[a,b,c][d][e,f]//.ns//RootReduce],{a,obs},{b,obs},{c,obs},{e,fusionproduct[a,b]},{f,fusionproduct[b,c]},{d,Intersection[fusionproduct[e,c],fusionproduct[a,f]]}]//Flatten;
P=DeleteCases[relabF0,_?(#[[1]]===#[[2]]&)];

relabR0=Table[X0[a,b][c]->FullSimplify[R[a,b][c]//.ns//RootReduce],{a,obs},{b,obs},{c,fusionproduct[a,b]}]//Flatten;
Q=DeleteCases[relabR0,_?(#[[1]]===#[[2]]&)];

Q=Join[P,Q];
Return[Q];
]

reguage[ns_]:=Module[{relabF0,relabR0,P,T,M=$Assumptions,Q},
relabF0=Table[X0[a,b,c][d][e,f]->Simplify[newF[a,b,c][d][e,f]//.ns//RootReduce]//Refine,{a,obs},{b,obs},{c,obs},{e,fusionproduct[a,b]},{f,fusionproduct[b,c]},{d,Intersection[fusionproduct[e,c],fusionproduct[a,f]]}]//Flatten;
relabR0=Table[X0[a,b][c]->Simplify[newR[a,b][c]//.ns//RootReduce]//Refine,{a,obs},{b,obs},{c,fusionproduct[a,b]}]//Flatten;

P=DeleteCases[relabF0,_?(#[[1]]===#[[2]]&)];
T=DeleteCases[relabR0,_?(#[[1]]===#[[2]]&)];

Q=Join[P,T];
Return[Q];
]


\[Theta][x_]:=dim[x]Sum[F[x,x,dual[x]][x][e,unit]Conjugate[F[x,x,dual[x]][x][e,unit]]R[x,x][e],{e,fusionproduct[x,x]}]//RootReduce//FullSimplify

ribbonconditions:=ribbonconditions=Table[R[b,a][c]R[a,b][c]==\[Theta][c]/(\[Theta][a]\[Theta][b]),{a,obs},{b,obs},{c,fusionproduct[a,b]}]//Flatten//DeleteCases[True]//DeleteDuplicates

S:=S=1/dtot[] Table[Sum[\[Theta][x]/(\[Theta][a]\[Theta][dual[b]]) V[a,dual[b]][x]dim[x],{x,fusionproduct[a,dual[b]]}],{a,obs},{b,obs}]//RootReduce//Simplify

T:=T=DiagonalMatrix[\[Theta][#]&/@obs];

Z2[]:=Z2[]=Module[{FLAG=False,C={}},
Do[FLAG=False;

Do[
If[FullSimplify[\[Theta][x]/(\[Theta][a]\[Theta][b])]!=1,FLAG=True;Break[]]
,{b,obs},{x,fusionproduct[a,b]}];

If[FLAG==False,AppendTo[C,a]];
,{a,obs}];
Return[C]];


(*LinkedS[c_]:=1/dtot[]Table[Sum[Sqrt[dim[x]dim[a]dim[b]dim[c]]\[Theta][x]/(\[Theta][a]\[Theta][dual[b]])A[x][a,dual[b]][\[Mu],\[Nu]]F[dual[a],a,dual[b]][dual[b]][\[Sigma],c,\[Alpha]][\[Nu],x,\[Mu]]F[c,dual[b],b][c][\[Beta],dual[b],\[Sigma]][1,unit,1],{x,fusionproduct[a,dual[b]]},{\[Mu],V[a,dual[b]][x]}
,{\[Nu],V[dual[a],x][dual[b]]},{\[Sigma],V[c,dual[b]][dual[b]]}],{a,obs},{\[Alpha],V[dual[a],a][c]},{b,obs},{\[Beta],V[dual[b],b][c]}]*)
LinkedS[c_]:=1/dtot[] Table[Sum[Sqrt[dim[x]dim[a]dim[b]dim[c]] \[Theta][x]/(\[Theta][a]\[Theta][dual[b]]) A[x][a,dual[b]]Conjugate[F[dual[a],a,dual[b]][dual[b]][c,x]]F[c,dual[b],b][c][dual[b],unit],
{x,fusionproduct[a,dual[b]]}],{a,obs},{b,obs}]
SS[x_]:=ConjugateTranspose[LinkedS[x]].LinkedS[x]//RootReduce


TEE[]:=TEE[]=Sum[
f=DeleteCases[Eigenvalues[SS[c]],0];
(f/dtot[]^2).Log[f/dim[c]],{c,obs}
]


Unprotect[Abs,Conjugate,Power,Times,Sqrt,Im,Re];
Abs[\[Phi][a_,b_,c_][d_][e_,f_]]:=1;
Conjugate[\[Phi][a_,b_,c_][d_][e_,f_]]:=1/\[Phi][a,b,c][d][e,f];

Abs[\[Phi][a_,b_][c_]]:=1;
Conjugate[\[Phi][a_,b_][c_]]:=1/\[Phi][a,b][c];

Abs[\[Zeta][a_,b_,c_][d_][e_,f_]]:=1;
Conjugate[\[Zeta][a_,b_,c_][d_][e_,f_]]:=\[Zeta][a,b,c][d][e,f];
\[Zeta][a_,b_,c_][d_][e_,f_]^m_Integer/;(m<0||m>1):=\[Zeta][a,b,c][d][e,f]^Mod[m,2]

Abs[\[Zeta][a_,b_][c_]]:=1;
Conjugate[\[Zeta][a_,b_][c_]]:=\[Zeta][a,b][c];
\[Zeta][a_,b_][c_]^m_Integer/;(m<0||m>1):=\[Zeta][a,b][c]^Mod[m,2]
Abs[\[CurlyPhi][x_Integer][a_,b_,c_][d_][e_,f_]]:=1
Conjugate[\[CurlyPhi][x_Integer][a_,b_,c_][d_][e_,f_]]:=\[CurlyPhi][x][a,b,c][d][e,f]^-1
\[CurlyPhi][x_Integer][a_,b_,c_][d_][e_,f_]^m_Integer/;(m<0||m>=x):=\[CurlyPhi][x][a,b,c][d][e,f]^Mod[m,x]

Abs[\[CurlyPhi][x_Integer][a_,b_][c_]]:=1
Conjugate[\[CurlyPhi][x_Integer][a_,b_][c_]]:=\[CurlyPhi][x][a,b][c]^-1
\[CurlyPhi][x_Integer][a_,b_][c_]^m_Integer/;(m<0||m>=x):=\[CurlyPhi][x][a,b][c]^Mod[m,x]

Conjugate[Re0[a_,b_,c_][d_][e_,f_]]:=Re0[a,b,c][d][e,f];
Re[Re0[a_,b_,c_][d_][e_,f_]]:=Re0[a,b,c][d][e,f];
Im[Re0[a_,b_,c_][d_][e_,f_]]:=0;
Abs[Re0[a_,b_,c_][d_][e_,f_]]:=Sign[Re0[a,b,c][d][e,f]];
Conjugate[Re0[a_,b_][c_]]:=Re0[a,b][c];
Abs[Re0[a_,b_][c_]]:=Sign[Re0[a,b][c]];
Re[Re0[a_,b_][c_]]:=Re0[a,b][c];
Im[Re0[a_,b_][c_]]:=0;

Conjugate[U[a_,b_][c_]]/;V[a,b][c]==1:=1/U[a,b][c]

(*Abs[U[a_,b_][c_]]/;V[a,b][c]==1:=1;*)

Protect[Abs,Conjugate,Power,Times,Sqrt];


==> anc/TestConjecture.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    183930,       4556]
NotebookOptionsPosition[    182967,       4533]
NotebookOutlinePosition[    183335,       4549]
CellTagsIndexPosition[    183292,       4546]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 StyleBox[
  RowBox[{
  "This", " ", "notebook", " ", "takes", " ", "a", " ", "long", " ", "time", 
   " ", "to", " ", 
   RowBox[{"run", ".", " ", "Mathematica"}], " ", "needs", " ", "to", " ", 
   "simplify", " ", "many", " ", "expressions", " ", "involving", " ", 
   RowBox[{"Root", "[", "]"}], " ", 
   RowBox[{"objects", ".", " ", "Removing"}], " ", "the", " ", "tests", " ", 
   "for", " ", 
   RowBox[{"`allpentagons", "'"}], " ", "and", " ", 
   RowBox[{"`allhexagons", "'"}], " ", "leads", " ", "to", " ", "a", " ", 
   RowBox[{"speedup", "."}]}], "Text"]], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.813321566516843*^9, 3.813321640816903*^9}, {
  3.81332193377639*^9, 
  3.8133219345118504`*^9}},ExpressionUUID->"400319ea-e173-46fa-934a-\
24e5c597b665"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"\"\<Global`*\>\"", ",", "\"\<Test`\>\""}], "]"}], ";", 
  RowBox[{"NotebookFind", "[", 
   RowBox[{
    RowBox[{"SelectedNotebook", "[", "]"}], ",", "\"\<Output\>\"", ",", "All",
     ",", "CellStyle"}], "]"}], ";", 
  RowBox[{"FrontEndExecute", "[", 
   RowBox[{"FrontEndToken", "[", "\"\<Clear\>\"", "]"}], "]"}], ";", 
  RowBox[{"NotebookDelete", "@", 
   RowBox[{"Cells", "@", 
    RowBox[{"MessagesNotebook", "[", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7849993459533043`*^9, 3.784999346470148*^9}, {
   3.7849994468306847`*^9, 3.7849994587828712`*^9}, {3.784999494065119*^9, 
   3.78499949488212*^9}, {3.785004757900859*^9, 3.785004758366811*^9}, {
   3.785069571647826*^9, 3.785069580270754*^9}, {3.7850724625232964`*^9, 
   3.785072464766131*^9}, {3.7855851247962437`*^9, 3.785585125072713*^9}, {
   3.785585861311981*^9, 3.785585864461761*^9}, {3.7855869974025908`*^9, 
   3.785586997513708*^9}, {3.785587124957652*^9, 3.785587128764185*^9}, {
   3.785587169200491*^9, 3.785587206940113*^9}, {3.785587261769326*^9, 
   3.7855872711567993`*^9}, {3.78558754455232*^9, 3.785587546556902*^9}, {
   3.785587971216589*^9, 3.785588001336747*^9}, 3.785588292011671*^9, 
   3.785588327145034*^9, {3.785589494912805*^9, 3.785589505201091*^9}, 
   3.785590975211046*^9, 3.785592420758754*^9, {3.785592597867181*^9, 
   3.785592598721724*^9}, 3.785593561134671*^9, 3.7855936072268467`*^9, 
   3.785594533756225*^9, {3.7855946497702093`*^9, 3.7855946721521*^9}, 
   3.785595325929002*^9, {3.785600396871613*^9, 3.785600398957036*^9}, {
   3.785603777768053*^9, 3.78560379314046*^9}, {3.7856044768349752`*^9, 
   3.78560450945782*^9}, 3.785604749010468*^9, {3.785614811290008*^9, 
   3.785614818800549*^9}, 3.7856151640603523`*^9, 3.785615196883235*^9, 
   3.785615249962884*^9, {3.7856156865831842`*^9, 3.785615713479498*^9}, 
   3.7856158622870293`*^9, 3.785616112927843*^9, {3.785616426529726*^9, 
   3.785616430895505*^9}, {3.785616889012329*^9, 3.785616891923253*^9}, {
   3.7857729219370604`*^9, 3.785772922544661*^9}, {3.785772996484029*^9, 
   3.785773002146689*^9}, 3.7857798686280937`*^9, {3.7857799192121964`*^9, 
   3.785779932209239*^9}, {3.785780154741418*^9, 3.785780160706347*^9}, 
   3.785780586471776*^9, {3.7861035416700172`*^9, 3.786103542888026*^9}, {
   3.786108179658657*^9, 3.786108185822427*^9}, {3.786108914129142*^9, 
   3.7861089161803617`*^9}, {3.786109416835561*^9, 3.7861094171590776`*^9}, {
   3.7861105690238123`*^9, 3.78611060415623*^9}, {3.7861106412801933`*^9, 
   3.7861106436617393`*^9}, {3.786116321430361*^9, 3.78611632229251*^9}, {
   3.786116353742524*^9, 3.786116354321072*^9}, {3.786119516451919*^9, 
   3.786119526789085*^9}, {3.7861296147787943`*^9, 3.78612961527255*^9}, {
   3.786199617854927*^9, 3.7861996186677027`*^9}, {3.786199699623343*^9, 
   3.7861997005494556`*^9}, {3.787141145088687*^9, 3.787141260232051*^9}, {
   3.787141359021521*^9, 3.787141375475898*^9}, 3.787141411359461*^9, {
   3.787141516112678*^9, 3.78714154526866*^9}, {3.787141586572798*^9, 
   3.787141605895026*^9}, {3.787141690403698*^9, 3.787141706407941*^9}, {
   3.787141739193857*^9, 3.7871417695295963`*^9}, {3.787254225516472*^9, 
   3.787254230785193*^9}, 3.787256265020348*^9, {3.7966727184823313`*^9, 
   3.796672719495278*^9}, {3.813239403405322*^9, 3.8132394165280037`*^9}, {
   3.813240586598777*^9, 3.8132405904782476`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"b2f440bb-1ed8-4151-92ce-a0692beeec83"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Global`models", "[", "2", "]"}], "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Test`FR", "[", 
           RowBox[{"2", ",", "0"}], "]"}], "[", "1", "]"}], ",", "#"}], "}"}],
        "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"0", ",", "3"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Test`FR", "[", 
           RowBox[{"2", ",", "0"}], "]"}], "[", "2", "]"}], ",", "#"}], "}"}],
        "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"0", ",", "1"}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Global`models", "[", "3", "]"}], "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Test`FR", "[", 
           RowBox[{"3", ",", "0"}], "]"}], "[", "1", "]"}], ",", "#"}], "}"}],
        "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"0", ",", "7"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Test`FR", "[", 
           RowBox[{"3", ",", "0"}], "]"}], "[", "2", "]"}], ",", "#"}], "}"}],
        "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"0", ",", "2"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Test`FR", "[", 
           RowBox[{"3", ",", "0"}], "]"}], "[", "3", "]"}], ",", "#"}], "}"}],
        "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"0", ",", "1"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Test`FR", "[", 
           RowBox[{"3", ",", "2"}], "]"}], "[", "1", "]"}], ",", "#"}], "}"}],
        "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"0", ",", "2"}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Global`models", "[", "4", "]"}], "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Test`FR", "[", 
           RowBox[{"4", ",", "0"}], "]"}], "[", "1", "]"}], ",", "#"}], "}"}],
        "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"0", ",", "31"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Test`FR", "[", 
           RowBox[{"4", ",", "0"}], "]"}], "[", "2", "]"}], ",", "#"}], "}"}],
        "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"0", ",", "7"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Test`FR", "[", 
           RowBox[{"4", ",", "0"}], "]"}], "[", "3", "]"}], ",", "#"}], "}"}],
        "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"0", ",", "4"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Test`FR", "[", 
           RowBox[{"4", ",", "0"}], "]"}], "[", "4", "]"}], ",", "#"}], "}"}],
        "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"0", ",", "1"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Test`FR", "[", 
           RowBox[{"4", ",", "0"}], "]"}], "[", "5", "]"}], ",", "#"}], "}"}],
        "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"0", ",", "3"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Test`FR", "[", 
           RowBox[{"4", ",", "0"}], "]"}], "[", "6", "]"}], ",", "#"}], "}"}],
        "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"0", ",", "1"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Test`FR", "[", 
           RowBox[{"4", ",", "2"}], "]"}], "[", "1", "]"}], ",", "#"}], "}"}],
        "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"0", ",", "7"}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Global`models", "[", "5", "]"}], "=", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Test`FR", "[", 
            RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], ",", "#"}], 
         "}"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"0", ",", "63"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Test`FR", "[", 
            RowBox[{"5", ",", "0"}], "]"}], "[", "3", "]"}], ",", "#"}], 
         "}"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"0", ",", "7"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Test`FR", "[", 
            RowBox[{"5", ",", "0"}], "]"}], "[", "4", "]"}], ",", "#"}], 
         "}"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"0", ",", "6"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Test`FR", "[", 
            RowBox[{"5", ",", "0"}], "]"}], "[", "6", "]"}], ",", "#"}], 
         "}"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"0", ",", "3"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Test`FR", "[", 
            RowBox[{"5", ",", "0"}], "]"}], "[", "7", "]"}], ",", "#"}], 
         "}"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"0", ",", "1"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Test`FR", "[", 
            RowBox[{"5", ",", "0"}], "]"}], "[", "10", "]"}], ",", "#"}], 
         "}"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"0", ",", "1"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Test`FR", "[", 
            RowBox[{"5", ",", "4"}], "]"}], "[", "1", "]"}], ",", "#"}], 
         "}"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"0", ",", "4"}], "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Global`allmodels", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Global`models", "[", "2", "]"}], ",", 
     RowBox[{"Global`models", "[", "3", "]"}], ",", 
     RowBox[{"Global`models", "[", "4", "]"}], ",", 
     RowBox[{"Global`models", "[", "5", "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7966619966276207`*^9, 3.796662009544558*^9}, {
   3.796662080238407*^9, 3.79666211512224*^9}, 3.7966621531179123`*^9, {
   3.809725553341976*^9, 3.8097256318526382`*^9}, 3.8097268205378237`*^9, {
   3.809745629307288*^9, 3.809745746124772*^9}, {3.8097752429560003`*^9, 
   3.809775255448949*^9}, 3.809775420238117*^9, {3.81323896288964*^9, 
   3.813238965783696*^9}, {3.8132390004612007`*^9, 3.813239019806034*^9}, {
   3.8132391790246353`*^9, 3.813239179284854*^9}, {3.813239347170747*^9, 
   3.813239349389551*^9}, {3.813239424957428*^9, 3.813239435558628*^9}, {
   3.8132395225860577`*^9, 3.8132395237383327`*^9}, 3.813239843100594*^9, 
   3.81324007048661*^9, {3.813240139866352*^9, 3.813240214023672*^9}, {
   3.813240290169517*^9, 3.813240406823615*^9}, 3.813240470065159*^9, {
   3.813240550517971*^9, 3.813240552048759*^9}, {3.813240609918351*^9, 
   3.8132406438719053`*^9}, {3.813240765552381*^9, 3.8132408542487288`*^9}, {
   3.813243971836588*^9, 3.813243975930008*^9}, {3.813244067837802*^9, 
   3.813244137497859*^9}, 3.813247689512959*^9, {3.813248332423889*^9, 
   3.8132483384127083`*^9}, {3.813248413295566*^9, 3.81324841922815*^9}, {
   3.813248718397916*^9, 3.813248741863123*^9}, 3.813248800303273*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"4d78fc43-f4ef-4bfe-b77f-f440591d6931"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Global`parentPath", "=", 
   RowBox[{"$InputFileName", "/.", 
    RowBox[{"\"\<\>\"", "\[RuleDelayed]", 
     RowBox[{"NotebookFileName", "[", "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Global`dir", "=", 
    RowBox[{"DirectoryName", "@", "Global`parentPath"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Symmetric", ",", " ", "pointed", ",", " ", 
    RowBox[{
    "modular", " ", "theories", " ", "are", " ", "captured", " ", "in", " ", 
     "the", " ", "general", " ", "results"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Property", " ", "\"\<TY\>\""}], " ", ":", " ", 
     RowBox[{"rk", 
      RowBox[{"(", "C", ")"}]}]}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"rk", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["Z", "2"], 
         RowBox[{"(", "C", ")"}]}], ")"}]}], "+", 
      RowBox[{"1", " ", "and", " ", 
       RowBox[{"dim", "[", "x", "]"}]}]}], "=", 
     RowBox[{
      RowBox[{"dtot", "[", 
       RowBox[{
        SubscriptBox["Z", "2"], 
        RowBox[{"(", "c", ")"}]}], "]"}], " ", "also", " ", "accounted", " ", 
      "for"}]}]}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Fusion", " ", "ring", " ", "IDs", " ", "from", " ", 
     RowBox[{"http", ":"}]}], "//", 
    RowBox[{
     RowBox[{"www", ".", "thphys", ".", "nuim", ".", "ie"}], "/", 
     "AnyonWiki"}]}], "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7849993459533043`*^9, 3.784999346470148*^9}, {
   3.7849994468306847`*^9, 3.7849994587828712`*^9}, {3.784999494065119*^9, 
   3.78499949488212*^9}, {3.785004757900859*^9, 3.785004758366811*^9}, {
   3.785069571647826*^9, 3.785069580270754*^9}, {3.7850724625232964`*^9, 
   3.785072464766131*^9}, {3.7855851247962437`*^9, 3.785585125072713*^9}, {
   3.785585861311981*^9, 3.785585864461761*^9}, {3.7855869974025908`*^9, 
   3.785586997513708*^9}, {3.785587124957652*^9, 3.785587128764185*^9}, {
   3.785587169200491*^9, 3.785587206940113*^9}, {3.785587261769326*^9, 
   3.7855872711567993`*^9}, {3.78558754455232*^9, 3.785587546556902*^9}, {
   3.785587971216589*^9, 3.785588001336747*^9}, 3.785588292011671*^9, 
   3.785588327145034*^9, {3.785589494912805*^9, 3.785589505201091*^9}, 
   3.785590975211046*^9, 3.785592420758754*^9, {3.785592597867181*^9, 
   3.785592598721724*^9}, 3.785593561134671*^9, 3.7855936072268467`*^9, 
   3.785594533756225*^9, {3.7855946497702093`*^9, 3.7855946721521*^9}, 
   3.785595325929002*^9, {3.785600396871613*^9, 3.785600398957036*^9}, {
   3.785603777768053*^9, 3.78560379314046*^9}, {3.7856044768349752`*^9, 
   3.78560450945782*^9}, 3.785604749010468*^9, {3.785614811290008*^9, 
   3.785614818800549*^9}, 3.7856151640603523`*^9, 3.785615196883235*^9, 
   3.785615249962884*^9, {3.7856156865831842`*^9, 3.785615713479498*^9}, 
   3.7856158622870293`*^9, 3.785616112927843*^9, {3.785616426529726*^9, 
   3.785616430895505*^9}, {3.785616889012329*^9, 3.785616891923253*^9}, {
   3.7857729219370604`*^9, 3.785772922544661*^9}, {3.785772996484029*^9, 
   3.785773002146689*^9}, 3.7857798686280937`*^9, {3.7857799192121964`*^9, 
   3.785779932209239*^9}, {3.785780154741418*^9, 3.785780160706347*^9}, 
   3.785780586471776*^9, {3.7861035416700172`*^9, 3.786103542888026*^9}, {
   3.786108179658657*^9, 3.786108185822427*^9}, {3.786108914129142*^9, 
   3.7861089161803617`*^9}, {3.786109416835561*^9, 3.7861094171590776`*^9}, {
   3.7861105690238123`*^9, 3.78611060415623*^9}, {3.7861106412801933`*^9, 
   3.7861106436617393`*^9}, {3.786116321430361*^9, 3.78611632229251*^9}, {
   3.786116353742524*^9, 3.786116354321072*^9}, {3.786119516451919*^9, 
   3.786119526789085*^9}, {3.7861296147787943`*^9, 3.78612961527255*^9}, {
   3.786199617854927*^9, 3.7861996186677027`*^9}, {3.786199699623343*^9, 
   3.7861997005494556`*^9}, {3.787141145088687*^9, 3.787141260232051*^9}, {
   3.787141359021521*^9, 3.787141375475898*^9}, 3.787141411359461*^9, {
   3.787141516112678*^9, 3.78714154526866*^9}, {3.787141586572798*^9, 
   3.787141605895026*^9}, {3.787141690403698*^9, 3.787141706407941*^9}, {
   3.787141739193857*^9, 3.7871417695295963`*^9}, {3.787254225516472*^9, 
   3.787254230785193*^9}, {3.7872561762590923`*^9, 3.787256183078537*^9}, 
   3.78725626788015*^9, {3.787419081581888*^9, 3.787419102934164*^9}, {
   3.78741915438041*^9, 3.787419159220833*^9}, 3.787514201297464*^9, {
   3.787524760485551*^9, 3.787524760535088*^9}, {3.78759273538201*^9, 
   3.78759274965454*^9}, 3.787768574275217*^9, 3.7880097418674393`*^9, 
   3.7880870127950573`*^9, {3.788093658864107*^9, 3.788093664364285*^9}, {
   3.7880978420532513`*^9, 3.7880978550992813`*^9}, 3.788097955233447*^9, {
   3.788109330830587*^9, 3.7881093974851007`*^9}, {3.788109563920045*^9, 
   3.78810960538811*^9}, {3.7881102090059*^9, 3.788110268697001*^9}, {
   3.788111026208205*^9, 3.788111033589827*^9}, {3.78811456306824*^9, 
   3.788114595362144*^9}, 3.788114677323326*^9, {3.788114827764133*^9, 
   3.7881148629793367`*^9}, {3.788114959333424*^9, 3.788114992696541*^9}, {
   3.788115279686379*^9, 3.78811527982751*^9}, {3.788115328578867*^9, 
   3.788115343551111*^9}, {3.788115775968315*^9, 3.7881157796622477`*^9}, {
   3.78811639845967*^9, 3.788116425045128*^9}, {3.788116550895668*^9, 
   3.788116577738319*^9}, {3.788116681693465*^9, 3.7881166866824017`*^9}, 
   3.788117968709203*^9, 3.788118748329595*^9, {3.7881233070676203`*^9, 
   3.788123362634762*^9}, {3.788125935973507*^9, 3.7881259374712067`*^9}, {
   3.788131429052907*^9, 3.788131458901869*^9}, 3.7881774195731363`*^9, {
   3.788177713227921*^9, 3.788177742025297*^9}, {3.788177847845989*^9, 
   3.788177888397746*^9}, 3.78817953020464*^9, {3.7881796647016773`*^9, 
   3.788179671884644*^9}, {3.7881799643495693`*^9, 3.788180001947012*^9}, 
   3.788181294560525*^9, {3.788181452225675*^9, 3.788181484406056*^9}, {
   3.788190797187908*^9, 3.788190811120654*^9}, 3.7881913021712418`*^9, {
   3.7882030535418787`*^9, 3.788203069103218*^9}, {3.788203163327559*^9, 
   3.788203172484877*^9}, {3.788203220438489*^9, 3.788203226682316*^9}, {
   3.7882032781110353`*^9, 3.788203290636629*^9}, {3.788203401117869*^9, 
   3.788203409067276*^9}, {3.788203597735032*^9, 3.788203607743033*^9}, {
   3.7882036433989773`*^9, 3.7882036752077017`*^9}, {3.788204002360202*^9, 
   3.788204009334025*^9}, {3.788204131075802*^9, 3.7882041856182117`*^9}, 
   3.788204245825946*^9, {3.7882043939619226`*^9, 3.788204489681231*^9}, {
   3.7882045841728373`*^9, 3.7882046092460117`*^9}, {3.788204852331645*^9, 
   3.788204861993188*^9}, {3.788204917079191*^9, 3.7882049306312323`*^9}, {
   3.78820502514217*^9, 3.7882050568848877`*^9}, {3.7882051848587093`*^9, 
   3.788205233117261*^9}, {3.78820536979034*^9, 3.7882053698283787`*^9}, {
   3.788205404259844*^9, 3.788205404557934*^9}, {3.78820561893714*^9, 
   3.78820563465874*^9}, 3.788206037249939*^9, 3.7882062484289303`*^9, {
   3.788208186216876*^9, 3.7882081931669817`*^9}, {3.7882082980974913`*^9, 
   3.7882082989489403`*^9}, 3.788208433645364*^9, {3.7882087501400213`*^9, 
   3.788208774833293*^9}, {3.788209046885788*^9, 3.7882090511145773`*^9}, {
   3.788209161553377*^9, 3.788209262327401*^9}, {3.7882164635195847`*^9, 
   3.788216472633506*^9}, {3.788219143809311*^9, 3.788219145523349*^9}, 
   3.788640582839684*^9, {3.788691291092494*^9, 3.788691291321425*^9}, {
   3.788692755411813*^9, 3.7886927568401318`*^9}, {3.788784494784833*^9, 
   3.7887844957986717`*^9}, {3.7891417765024147`*^9, 3.789141777998184*^9}, {
   3.789156559212267*^9, 3.78915656513312*^9}, {3.7891585914353237`*^9, 
   3.789158615989057*^9}, {3.789158861477701*^9, 3.789158862917804*^9}, {
   3.789327474868659*^9, 3.789327492130826*^9}, {3.7893276923839273`*^9, 
   3.789327693025619*^9}, {3.790608801137718*^9, 3.7906088038326883`*^9}, {
   3.790635558943766*^9, 3.790635559826305*^9}, {3.791719034542561*^9, 
   3.791719035508297*^9}, {3.7917210891308403`*^9, 3.7917210902721577`*^9}, {
   3.7917227103467903`*^9, 3.791722726793016*^9}, 3.7917227934955883`*^9, {
   3.791726621071521*^9, 3.791726621187549*^9}, 3.7917379916078043`*^9, {
   3.7919153542262497`*^9, 3.7919153574792747`*^9}, 3.791915746316761*^9, {
   3.791915958343696*^9, 3.791915958539538*^9}, {3.791916035116419*^9, 
   3.7919160585461273`*^9}, {3.791916223884561*^9, 3.7919162370359917`*^9}, 
   3.791916277868166*^9, 3.792153559842804*^9, 3.792154734203236*^9, {
   3.792155048744048*^9, 3.7921550613506937`*^9}, 3.792335421678103*^9, {
   3.792335660349366*^9, 3.792335700202701*^9}, 3.792335788264797*^9, {
   3.792342734497155*^9, 3.7923427352861443`*^9}, {3.792426891706932*^9, 
   3.792426892210658*^9}, 3.792427112656411*^9, {3.7924271532716618`*^9, 
   3.792427156668385*^9}, 3.792866182387815*^9, {3.792874100524823*^9, 
   3.792874101127124*^9}, 3.7928745332904253`*^9, {3.792875639320445*^9, 
   3.792875647519861*^9}, {3.792875699240861*^9, 3.792875699451338*^9}, {
   3.7928765432424307`*^9, 3.792876546885792*^9}, 3.792876600310379*^9, 
   3.79287761790662*^9, {3.792923648670833*^9, 3.7929236762557497`*^9}, {
   3.792924104600214*^9, 3.792924104857791*^9}, {3.792924433485317*^9, 
   3.792924434939231*^9}, {3.792924650903405*^9, 3.792924667420162*^9}, {
   3.7929259666632338`*^9, 3.792925973256708*^9}, 3.7929273105292387`*^9, {
   3.792928556741997*^9, 3.792928564824716*^9}, {3.7929292441203127`*^9, 
   3.792929266085599*^9}, 3.792929343356105*^9, 3.792937567315337*^9, {
   3.79293770144136*^9, 3.792937703726985*^9}, 3.792943056007512*^9, {
   3.792943997639996*^9, 3.79294399773324*^9}, {3.792944209833355*^9, 
   3.7929442215788717`*^9}, {3.792945973236578*^9, 3.7929460308887043`*^9}, {
   3.792949107303566*^9, 3.792949107417061*^9}, {3.79295190068149*^9, 
   3.79295193822044*^9}, {3.7929578966425657`*^9, 3.792957896743484*^9}, {
   3.793012113992119*^9, 3.793012115303961*^9}, 3.793014171007021*^9, 
   3.7930183393926277`*^9, {3.793030325363885*^9, 3.793030325697638*^9}, {
   3.793104472492936*^9, 3.793104472568589*^9}, 3.7931045372444277`*^9, {
   3.793112990020557*^9, 3.79311299617248*^9}, {3.793113053467946*^9, 
   3.7931130918688917`*^9}, 3.7931159128242702`*^9, {3.793116033743202*^9, 
   3.7931160339069557`*^9}, {3.793116277659367*^9, 3.793116277759817*^9}, {
   3.7931165249146843`*^9, 3.793116531476225*^9}, {3.793117237581011*^9, 
   3.7931172547789803`*^9}, 3.793128707023787*^9, 3.793533000020277*^9, 
   3.7939849774354553`*^9, {3.794144591480034*^9, 3.794144606433464*^9}, {
   3.7941494397972317`*^9, 3.794149469445393*^9}, 3.7964689002352877`*^9, {
   3.796468974909981*^9, 3.7964690518522263`*^9}, {3.79646911450047*^9, 
   3.796469118124687*^9}, {3.796469313113537*^9, 3.796469319348278*^9}, 
   3.7964693540050917`*^9, {3.7964693994512568`*^9, 3.796469457210286*^9}, {
   3.796469503309973*^9, 3.7964695229509087`*^9}, 3.796469600799014*^9, 
   3.796469755748843*^9, {3.7964697882667093`*^9, 3.796469796556221*^9}, {
   3.796469923843495*^9, 3.7964699479875927`*^9}, {3.7964700274919443`*^9, 
   3.7964700895944443`*^9}, {3.7964705775629787`*^9, 
   3.7964706335934668`*^9}, {3.79666119738028*^9, 3.796661199803795*^9}, {
   3.79666127958919*^9, 3.796661332067959*^9}, {3.796661452124701*^9, 
   3.796661507424267*^9}, {3.796661562583433*^9, 3.796661569902314*^9}, {
   3.7966616505679817`*^9, 3.796661751235961*^9}, {3.79666183684385*^9, 
   3.796661890431134*^9}, 3.796661926365016*^9, {3.796661977211196*^9, 
   3.796661977375647*^9}, {3.796674368300261*^9, 3.796674454628196*^9}, {
   3.7967319184892607`*^9, 3.796731918657133*^9}, 3.809775422803315*^9, {
   3.812296071460257*^9, 3.812296080137896*^9}, {3.813248339805292*^9, 
   3.8132483406534452`*^9}, 3.813248428981482*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"2ac3e23a-553d-4d34-af54-61e825f348af"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Global`data", "=", 
   RowBox[{"ParallelTable", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Clear", "[", "\"\<Test`*\>\"", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"BeginPackage", "[", "\"\<Test`\>\"", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Test`model", "=", "Global`model"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Get", "[", 
        RowBox[{"Global`dir", "<>", "\"\<RibbonCatFunctions.m\>\""}], "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"Get", "[", 
        RowBox[{"Global`dir", "<>", "\"\<premodular_data.m\>\""}], "]"}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"Test`output", "=", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Test`model", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"ToString", "[", 
           RowBox[{"Test`model", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"Length", "[", "Test`obs", "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Test`dtot", "[", "]"}], "2"], "//", "RootReduce"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Test`t1", "=", 
            RowBox[{"FullSimplify", "[", 
             RowBox[{"RootReduce", "[", 
              RowBox[{"Join", "[", 
               RowBox[{
               "Test`allpentagons", ",", "Test`allhexagons", ",", 
                "Test`ribbonconditions", ",", "Test`unitaryF", ",", 
                "Test`unitaryR"}], "]"}], "]"}], "]"}]}], ";", 
           RowBox[{"Test`t1", "\[Equal]", 
            RowBox[{"ConstantArray", "[", 
             RowBox[{"True", ",", 
              RowBox[{"Length", "[", "Test`t1", "]"}]}], "]"}]}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"Length", "[", 
           RowBox[{"Test`Z2", "[", "]"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Test`Z2", "[", "]"}], "\[Equal]", 
             RowBox[{"{", "Test`unit", "}"}]}], ",", "\"\<Modular   \>\"", 
            ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Test`Z2", "[", "]"}], "\[Equal]", "Test`obs"}], ",", 
              "\"\<Symmetric \>\"", ",", "\"\<Premodular\>\""}], "]"}]}], 
           "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Test`dim", "[", "#", "]"}], "&"}], "/@", "Test`obs"}],
              "\[Equal]", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"1", ",", 
               RowBox[{"Length", "[", "Test`obs", "]"}]}], "]"}]}], ",", 
            "\"\<Pointed   \>\"", ",", "\"\<Nonpointed\>\""}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", 
               RowBox[{"Test`Z2", "[", "]"}], "]"}], "\[Equal]", 
              RowBox[{
               RowBox[{"Length", "[", "Test`obs", "]"}], "-", "1"}]}], "&&", 
             RowBox[{
              RowBox[{"Test`dim", "[", 
               RowBox[{"Complement", "[", 
                RowBox[{"Test`obs", ",", 
                 RowBox[{"Test`Z2", "[", "]"}]}], "]"}], "]"}], "\[Equal]", 
              RowBox[{"Test`dtot", "[", 
               RowBox[{"Test`Z2", "[", "]"}], "]"}]}]}], ",", "\"\<True\>\"", 
            ",", "\"\< \>\""}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"Test`TEE", "[", "]"}], "//", "RootReduce"}], "//", 
           "FullSimplify"}], ",", 
          RowBox[{
           RowBox[{"Log", "[", 
            SuperscriptBox[
             RowBox[{"Test`dtot", "[", 
              RowBox[{"Test`Z2", "[", "]"}], "]"}], "2"], "]"}], "//", 
           "FullSimplify"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"RootReduce", "[", 
              RowBox[{
               RowBox[{"Test`TEE", "[", "]"}], "\[Equal]", 
               RowBox[{"Log", "[", 
                SuperscriptBox[
                 RowBox[{"Test`dtot", "[", 
                  RowBox[{"Test`Z2", "[", "]"}], "]"}], "2"], "]"}]}], "]"}], 
             "\[Equal]", "True"}], ",", "\[IndentingNewLine]", 
            RowBox[{"Style", "[", 
             RowBox[{"True", ",", "Blue"}], "]"}], "\[IndentingNewLine]", ",",
             "\[IndentingNewLine]", 
            RowBox[{"Style", "[", 
             RowBox[{"False", ",", "Red"}], "]"}]}], "\[IndentingNewLine]", 
           "]"}]}], "\[IndentingNewLine]", "}"}]}], ";"}], 
      "\[IndentingNewLine]", ";", "\[IndentingNewLine]", 
      RowBox[{"End", "[", "]"}], ";", "\[IndentingNewLine]", "Test`output"}], 
     "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"Global`model", ",", "Global`allmodels"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Done\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7849993459533043`*^9, 3.784999346470148*^9}, {
   3.7849994468306847`*^9, 3.7849994587828712`*^9}, {3.784999494065119*^9, 
   3.78499949488212*^9}, {3.785004757900859*^9, 3.785004758366811*^9}, {
   3.785069571647826*^9, 3.785069580270754*^9}, {3.7850724625232964`*^9, 
   3.785072464766131*^9}, {3.7855851247962437`*^9, 3.785585125072713*^9}, {
   3.785585861311981*^9, 3.785585864461761*^9}, {3.7855869974025908`*^9, 
   3.785586997513708*^9}, {3.785587124957652*^9, 3.785587128764185*^9}, {
   3.785587169200491*^9, 3.785587206940113*^9}, {3.785587261769326*^9, 
   3.7855872711567993`*^9}, {3.78558754455232*^9, 3.785587546556902*^9}, {
   3.785587971216589*^9, 3.785588001336747*^9}, 3.785588292011671*^9, 
   3.785588327145034*^9, {3.785589494912805*^9, 3.785589505201091*^9}, 
   3.785590975211046*^9, 3.785592420758754*^9, {3.785592597867181*^9, 
   3.785592598721724*^9}, 3.785593561134671*^9, 3.7855936072268467`*^9, 
   3.785594533756225*^9, {3.7855946497702093`*^9, 3.7855946721521*^9}, 
   3.785595325929002*^9, {3.785600396871613*^9, 3.785600398957036*^9}, {
   3.785603777768053*^9, 3.78560379314046*^9}, {3.7856044768349752`*^9, 
   3.78560450945782*^9}, 3.785604749010468*^9, {3.785614811290008*^9, 
   3.785614818800549*^9}, 3.7856151640603523`*^9, 3.785615196883235*^9, 
   3.785615249962884*^9, {3.7856156865831842`*^9, 3.785615713479498*^9}, 
   3.7856158622870293`*^9, 3.785616112927843*^9, {3.785616426529726*^9, 
   3.785616430895505*^9}, {3.785616889012329*^9, 3.785616891923253*^9}, {
   3.7857729219370604`*^9, 3.785772922544661*^9}, {3.785772996484029*^9, 
   3.785773002146689*^9}, 3.7857798686280937`*^9, {3.7857799192121964`*^9, 
   3.785779932209239*^9}, {3.785780154741418*^9, 3.785780160706347*^9}, 
   3.785780586471776*^9, {3.7861035416700172`*^9, 3.786103542888026*^9}, {
   3.786108179658657*^9, 3.786108185822427*^9}, {3.786108914129142*^9, 
   3.7861089161803617`*^9}, {3.786109416835561*^9, 3.7861094171590776`*^9}, {
   3.7861105690238123`*^9, 3.78611060415623*^9}, {3.7861106412801933`*^9, 
   3.7861106436617393`*^9}, {3.786116321430361*^9, 3.78611632229251*^9}, {
   3.786116353742524*^9, 3.786116354321072*^9}, {3.786119516451919*^9, 
   3.786119526789085*^9}, {3.7861296147787943`*^9, 3.78612961527255*^9}, {
   3.786199617854927*^9, 3.7861996186677027`*^9}, {3.786199699623343*^9, 
   3.7861997005494556`*^9}, {3.787141145088687*^9, 3.787141260232051*^9}, {
   3.787141359021521*^9, 3.787141375475898*^9}, 3.787141411359461*^9, {
   3.787141516112678*^9, 3.78714154526866*^9}, {3.787141586572798*^9, 
   3.787141605895026*^9}, {3.787141690403698*^9, 3.787141706407941*^9}, {
   3.787141739193857*^9, 3.7871417695295963`*^9}, {3.787254225516472*^9, 
   3.787254230785193*^9}, {3.7872561762590923`*^9, 3.787256183078537*^9}, 
   3.78725626788015*^9, {3.787419081581888*^9, 3.787419102934164*^9}, {
   3.78741915438041*^9, 3.787419159220833*^9}, 3.787514201297464*^9, {
   3.787524760485551*^9, 3.787524760535088*^9}, {3.78759273538201*^9, 
   3.78759274965454*^9}, 3.787768574275217*^9, 3.7880097418674393`*^9, 
   3.7880870127950573`*^9, {3.788093658864107*^9, 3.788093664364285*^9}, {
   3.7880978420532513`*^9, 3.7880978550992813`*^9}, 3.788097955233447*^9, {
   3.788109330830587*^9, 3.7881093974851007`*^9}, {3.788109563920045*^9, 
   3.78810960538811*^9}, {3.7881102090059*^9, 3.788110268697001*^9}, {
   3.788111026208205*^9, 3.788111033589827*^9}, {3.78811456306824*^9, 
   3.788114595362144*^9}, 3.788114677323326*^9, {3.788114827764133*^9, 
   3.7881148629793367`*^9}, {3.788114959333424*^9, 3.788114992696541*^9}, {
   3.788115279686379*^9, 3.78811527982751*^9}, {3.788115328578867*^9, 
   3.788115343551111*^9}, {3.788115775968315*^9, 3.7881157796622477`*^9}, {
   3.78811639845967*^9, 3.788116425045128*^9}, {3.788116550895668*^9, 
   3.788116577738319*^9}, {3.788116681693465*^9, 3.7881166866824017`*^9}, 
   3.788117968709203*^9, 3.788118748329595*^9, {3.7881233070676203`*^9, 
   3.788123362634762*^9}, {3.788125935973507*^9, 3.7881259374712067`*^9}, {
   3.788131429052907*^9, 3.788131458901869*^9}, 3.7881774195731363`*^9, {
   3.788177713227921*^9, 3.788177742025297*^9}, {3.788177847845989*^9, 
   3.788177888397746*^9}, 3.78817953020464*^9, {3.7881796647016773`*^9, 
   3.788179671884644*^9}, {3.7881799643495693`*^9, 3.788180001947012*^9}, 
   3.788181294560525*^9, {3.788181452225675*^9, 3.788181484406056*^9}, {
   3.788190797187908*^9, 3.788190811120654*^9}, 3.7881913021712418`*^9, {
   3.7882030535418787`*^9, 3.788203069103218*^9}, {3.788203163327559*^9, 
   3.788203172484877*^9}, {3.788203220438489*^9, 3.788203226682316*^9}, {
   3.7882032781110353`*^9, 3.788203290636629*^9}, {3.788203401117869*^9, 
   3.788203409067276*^9}, {3.788203597735032*^9, 3.788203607743033*^9}, {
   3.7882036433989773`*^9, 3.7882036752077017`*^9}, {3.788204002360202*^9, 
   3.788204009334025*^9}, {3.788204131075802*^9, 3.7882041856182117`*^9}, 
   3.788204245825946*^9, {3.7882043939619226`*^9, 3.788204489681231*^9}, {
   3.7882045841728373`*^9, 3.7882046092460117`*^9}, {3.788204852331645*^9, 
   3.788204861993188*^9}, {3.788204917079191*^9, 3.7882049306312323`*^9}, {
   3.78820502514217*^9, 3.7882050568848877`*^9}, {3.7882051848587093`*^9, 
   3.788205233117261*^9}, {3.78820536979034*^9, 3.7882053698283787`*^9}, {
   3.788205404259844*^9, 3.788205404557934*^9}, {3.78820561893714*^9, 
   3.78820563465874*^9}, 3.788206037249939*^9, 3.7882062484289303`*^9, {
   3.788208186216876*^9, 3.7882081931669817`*^9}, {3.7882082980974913`*^9, 
   3.7882082989489403`*^9}, 3.788208433645364*^9, {3.7882087501400213`*^9, 
   3.788208774833293*^9}, {3.788209046885788*^9, 3.7882090511145773`*^9}, {
   3.788209161553377*^9, 3.788209262327401*^9}, {3.7882164635195847`*^9, 
   3.788216472633506*^9}, {3.788219143809311*^9, 3.788219145523349*^9}, 
   3.788640582839684*^9, {3.788691291092494*^9, 3.788691291321425*^9}, {
   3.788692755411813*^9, 3.7886927568401318`*^9}, {3.788784494784833*^9, 
   3.7887844957986717`*^9}, {3.7891417765024147`*^9, 3.789141777998184*^9}, {
   3.789156559212267*^9, 3.78915656513312*^9}, {3.7891585914353237`*^9, 
   3.789158615989057*^9}, {3.789158861477701*^9, 3.789158862917804*^9}, {
   3.789327474868659*^9, 3.789327492130826*^9}, {3.7893276923839273`*^9, 
   3.789327693025619*^9}, {3.790608801137718*^9, 3.7906088038326883`*^9}, {
   3.790635558943766*^9, 3.790635559826305*^9}, {3.791719034542561*^9, 
   3.791719035508297*^9}, {3.7917210891308403`*^9, 3.7917210902721577`*^9}, {
   3.7917227103467903`*^9, 3.791722726793016*^9}, 3.7917227934955883`*^9, {
   3.791726621071521*^9, 3.791726621187549*^9}, 3.7917379916078043`*^9, {
   3.7919153542262497`*^9, 3.7919153574792747`*^9}, 3.791915746316761*^9, {
   3.791915958343696*^9, 3.791915958539538*^9}, {3.791916035116419*^9, 
   3.7919160585461273`*^9}, {3.791916223884561*^9, 3.7919162370359917`*^9}, 
   3.791916277868166*^9, 3.792153559842804*^9, 3.792154734203236*^9, {
   3.792155048744048*^9, 3.7921550613506937`*^9}, 3.792335421678103*^9, {
   3.792335660349366*^9, 3.792335700202701*^9}, 3.792335788264797*^9, {
   3.792342734497155*^9, 3.7923427352861443`*^9}, {3.792426891706932*^9, 
   3.792426892210658*^9}, 3.792427112656411*^9, {3.7924271532716618`*^9, 
   3.792427156668385*^9}, 3.792866182387815*^9, {3.792874100524823*^9, 
   3.792874101127124*^9}, 3.7928745332904253`*^9, {3.792875639320445*^9, 
   3.792875647519861*^9}, {3.792875699240861*^9, 3.792875699451338*^9}, {
   3.7928765432424307`*^9, 3.792876546885792*^9}, 3.792876600310379*^9, 
   3.79287761790662*^9, {3.792923648670833*^9, 3.7929236762557497`*^9}, {
   3.792924104600214*^9, 3.792924104857791*^9}, {3.792924433485317*^9, 
   3.792924434939231*^9}, {3.792924650903405*^9, 3.792924667420162*^9}, {
   3.7929259666632338`*^9, 3.792925973256708*^9}, 3.7929273105292387`*^9, {
   3.792928556741997*^9, 3.792928564824716*^9}, {3.7929292441203127`*^9, 
   3.792929266085599*^9}, 3.792929343356105*^9, 3.792937567315337*^9, {
   3.79293770144136*^9, 3.792937703726985*^9}, 3.792943056007512*^9, {
   3.792943997639996*^9, 3.79294399773324*^9}, {3.792944209833355*^9, 
   3.7929442215788717`*^9}, {3.792945973236578*^9, 3.7929460308887043`*^9}, {
   3.792949107303566*^9, 3.792949107417061*^9}, {3.79295190068149*^9, 
   3.79295193822044*^9}, {3.7929578966425657`*^9, 3.792957896743484*^9}, {
   3.793012113992119*^9, 3.793012115303961*^9}, 3.793014171007021*^9, 
   3.7930183393926277`*^9, {3.793030325363885*^9, 3.793030325697638*^9}, {
   3.793104472492936*^9, 3.793104472568589*^9}, 3.7931045372444277`*^9, {
   3.793112990020557*^9, 3.79311299617248*^9}, {3.793113053467946*^9, 
   3.7931130918688917`*^9}, 3.7931159128242702`*^9, {3.793116033743202*^9, 
   3.7931160339069557`*^9}, {3.793116277659367*^9, 3.793116277759817*^9}, {
   3.7931165249146843`*^9, 3.793116531476225*^9}, {3.793117237581011*^9, 
   3.7931172547789803`*^9}, 3.793128707023787*^9, 3.793533000020277*^9, 
   3.7939849774354553`*^9, {3.794144591480034*^9, 3.794144606433464*^9}, {
   3.7941494397972317`*^9, 3.794149469445393*^9}, 3.7964689002352877`*^9, {
   3.796468974909981*^9, 3.7964690518522263`*^9}, {3.79646911450047*^9, 
   3.796469118124687*^9}, {3.796469313113537*^9, 3.796469319348278*^9}, 
   3.7964693540050917`*^9, {3.7964693994512568`*^9, 3.796469457210286*^9}, {
   3.796469503309973*^9, 3.7964695229509087`*^9}, 3.796469600799014*^9, 
   3.796469755748843*^9, {3.7964697882667093`*^9, 3.796469796556221*^9}, {
   3.796469923843495*^9, 3.7964699479875927`*^9}, {3.7964700274919443`*^9, 
   3.7964700895944443`*^9}, {3.7964705775629787`*^9, 
   3.7964706335934668`*^9}, {3.79666119738028*^9, 3.796661199803795*^9}, {
   3.79666127958919*^9, 3.796661332067959*^9}, {3.796661452124701*^9, 
   3.796661507424267*^9}, {3.796661562583433*^9, 3.796661569902314*^9}, {
   3.7966616505679817`*^9, 3.796661751235961*^9}, {3.79666183684385*^9, 
   3.796661932585754*^9}, {3.796661991820562*^9, 3.796662041774724*^9}, {
   3.796662282342822*^9, 3.796662307025104*^9}, {3.79666239661954*^9, 
   3.796662440242393*^9}, {3.796662806580154*^9, 3.796662815986085*^9}, 
   3.7966628793150787`*^9, {3.796662937720529*^9, 3.7966630029573183`*^9}, {
   3.796663035332518*^9, 3.79666310542703*^9}, 3.7966633293225117`*^9, {
   3.796663375395602*^9, 3.7966633851881237`*^9}, {3.7966679386154613`*^9, 
   3.7966679491745453`*^9}, {3.7966703119434853`*^9, 3.796670312335895*^9}, {
   3.796670791537031*^9, 3.796670817724043*^9}, {3.796670853470619*^9, 
   3.796670853980438*^9}, {3.796670952709609*^9, 3.796670960516486*^9}, {
   3.796671044383492*^9, 3.796671091213228*^9}, {3.79667113194011*^9, 
   3.7966711496794233`*^9}, {3.796671507020856*^9, 3.796671550699815*^9}, {
   3.796671621967527*^9, 3.79667163156159*^9}, {3.796671674508779*^9, 
   3.79667168940211*^9}, {3.7966723983680973`*^9, 3.796672425227453*^9}, {
   3.796672476225472*^9, 3.7966724769054337`*^9}, {3.7966725587463903`*^9, 
   3.796672580003004*^9}, {3.796672624268322*^9, 3.796672661517744*^9}, {
   3.7966727478303623`*^9, 3.7966727479308*^9}, {3.7966727822463217`*^9, 
   3.796672813242978*^9}, {3.796672854982313*^9, 3.796672856300619*^9}, {
   3.7966730183079367`*^9, 3.796673118532106*^9}, {3.796673150862995*^9, 
   3.796673155612179*^9}, {3.796673606965726*^9, 3.7966736117513523`*^9}, {
   3.796673828323188*^9, 3.7966740518399754`*^9}, {3.796674136651668*^9, 
   3.7966741487310877`*^9}, {3.7966741973802643`*^9, 3.796674203331646*^9}, {
   3.796674259930108*^9, 3.79667433832936*^9}, {3.796674549321371*^9, 
   3.7966745928653584`*^9}, {3.79667464549609*^9, 3.7966746645098763`*^9}, {
   3.796674735088771*^9, 3.796674755710548*^9}, {3.796674807424439*^9, 
   3.796674894099778*^9}, {3.7966749333651543`*^9, 3.796674970021295*^9}, {
   3.7966750027651863`*^9, 3.796675014379871*^9}, {3.796675049182013*^9, 
   3.796675155426557*^9}, {3.796675194293619*^9, 3.796675227233746*^9}, 
   3.796675700750742*^9, {3.796675954481735*^9, 3.796675962192136*^9}, {
   3.796730966735943*^9, 3.7967311140902*^9}, {3.796731235606943*^9, 
   3.7967313337389727`*^9}, {3.796731572278564*^9, 3.7967315825458927`*^9}, {
   3.796731966507024*^9, 3.796731967081785*^9}, {3.809775043645954*^9, 
   3.80977512980958*^9}, {3.809775166689332*^9, 3.809775167657647*^9}, {
   3.809775211796013*^9, 3.8097752362606792`*^9}, {3.8097753263851337`*^9, 
   3.809775336386262*^9}, 3.812278669975976*^9, {3.813238954571957*^9, 
   3.813238958649519*^9}, {3.813239236547812*^9, 3.813239278917801*^9}, {
   3.813239541874819*^9, 3.813239587274671*^9}, {3.8132396367875767`*^9, 
   3.813239697976234*^9}, {3.81323973674063*^9, 3.813239867141995*^9}, {
   3.813240075234717*^9, 3.813240123707384*^9}, {3.813240267292349*^9, 
   3.813240267867282*^9}, {3.8132404894603033`*^9, 3.8132404903716183`*^9}, {
   3.813247589802506*^9, 3.813247670193816*^9}, {3.813248025930359*^9, 
   3.813248048529683*^9}, {3.8132481690754538`*^9, 3.8132481853652678`*^9}, {
   3.813248317715892*^9, 3.813248394268058*^9}, {3.813248489473577*^9, 
   3.813248492792997*^9}, {3.8132488489070663`*^9, 3.8132488544012012`*^9}, {
   3.8133112517862387`*^9, 
   3.8133112738077917`*^9}},ExpressionUUID->"184b11e0-71f4-4b29-af2d-\
ba5f0b5cda19"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"TableForm", "[", 
   RowBox[{"Global`data", ",", 
    RowBox[{"TableHeadings", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "\"\<Fusion ring ID\>\"", ",", "\"\<Categorification ID\>\"", ",", 
         "\"\<Rank\>\"", ",", 
         "\"\<\!\(\*SuperscriptBox[\(\[ScriptCapitalD]\), \(2\)]\)\>\"", ",", 
         "\"\<Unitary premodular cat?\>\"", ",", 
         "\"\<Rank \!\(\*SubscriptBox[\(\[GothicCapitalZ]\), \(2\)]\)(C)\>\"",
          ",", "\"\<Premodular?\>\"", ",", "\"\<Pointed?\>\"", ",", 
         "\"\<Property TY?\>\"", ",", "\"\<TEE\>\"", ",", 
         "\"\<Log[\!\(\*SubsuperscriptBox[\(\[ScriptCapitalD]\), \
\(\*SubscriptBox[\(Z\), \(2\)] \((C)\)\), \(2\)]\)]\>\"", ",", 
         "\"\<Conjecture true?\>\""}], "}"}]}], "}"}]}], ",", 
    RowBox[{"TableAlignments", "\[Rule]", "Center"}]}], "]"}], "//.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"Test`FR", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], "[", "c_", "]"}], "\[RuleDelayed]", 
    RowBox[{
     RowBox[{"FR", "[", 
      RowBox[{"a", ",", "b"}], "]"}], "[", "c", "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7849993459533043`*^9, 3.784999346470148*^9}, {
   3.7849994468306847`*^9, 3.7849994587828712`*^9}, {3.784999494065119*^9, 
   3.78499949488212*^9}, {3.785004757900859*^9, 3.785004758366811*^9}, {
   3.785069571647826*^9, 3.785069580270754*^9}, {3.7850724625232964`*^9, 
   3.785072464766131*^9}, {3.7855851247962437`*^9, 3.785585125072713*^9}, {
   3.785585861311981*^9, 3.785585864461761*^9}, {3.7855869974025908`*^9, 
   3.785586997513708*^9}, {3.785587124957652*^9, 3.785587128764185*^9}, {
   3.785587169200491*^9, 3.785587206940113*^9}, {3.785587261769326*^9, 
   3.7855872711567993`*^9}, {3.78558754455232*^9, 3.785587546556902*^9}, {
   3.785587971216589*^9, 3.785588001336747*^9}, 3.785588292011671*^9, 
   3.785588327145034*^9, {3.785589494912805*^9, 3.785589505201091*^9}, 
   3.785590975211046*^9, 3.785592420758754*^9, {3.785592597867181*^9, 
   3.785592598721724*^9}, 3.785593561134671*^9, 3.7855936072268467`*^9, 
   3.785594533756225*^9, {3.7855946497702093`*^9, 3.7855946721521*^9}, 
   3.785595325929002*^9, {3.785600396871613*^9, 3.785600398957036*^9}, {
   3.785603777768053*^9, 3.78560379314046*^9}, {3.7856044768349752`*^9, 
   3.78560450945782*^9}, 3.785604749010468*^9, {3.785614811290008*^9, 
   3.785614818800549*^9}, 3.7856151640603523`*^9, 3.785615196883235*^9, 
   3.785615249962884*^9, {3.7856156865831842`*^9, 3.785615713479498*^9}, 
   3.7856158622870293`*^9, 3.785616112927843*^9, {3.785616426529726*^9, 
   3.785616430895505*^9}, {3.785616889012329*^9, 3.785616891923253*^9}, {
   3.7857729219370604`*^9, 3.785772922544661*^9}, {3.785772996484029*^9, 
   3.785773002146689*^9}, 3.7857798686280937`*^9, {3.7857799192121964`*^9, 
   3.785779932209239*^9}, {3.785780154741418*^9, 3.785780160706347*^9}, 
   3.785780586471776*^9, {3.7861035416700172`*^9, 3.786103542888026*^9}, {
   3.786108179658657*^9, 3.786108185822427*^9}, {3.786108914129142*^9, 
   3.7861089161803617`*^9}, {3.786109416835561*^9, 3.7861094171590776`*^9}, {
   3.7861105690238123`*^9, 3.78611060415623*^9}, {3.7861106412801933`*^9, 
   3.7861106436617393`*^9}, {3.786116321430361*^9, 3.78611632229251*^9}, {
   3.786116353742524*^9, 3.786116354321072*^9}, {3.786119516451919*^9, 
   3.786119526789085*^9}, {3.7861296147787943`*^9, 3.78612961527255*^9}, {
   3.786199617854927*^9, 3.7861996186677027`*^9}, {3.786199699623343*^9, 
   3.7861997005494556`*^9}, {3.787141145088687*^9, 3.787141260232051*^9}, {
   3.787141359021521*^9, 3.787141375475898*^9}, 3.787141411359461*^9, {
   3.787141516112678*^9, 3.78714154526866*^9}, {3.787141586572798*^9, 
   3.787141605895026*^9}, {3.787141690403698*^9, 3.787141706407941*^9}, {
   3.787141739193857*^9, 3.7871417695295963`*^9}, {3.787254225516472*^9, 
   3.787254230785193*^9}, {3.7872561762590923`*^9, 3.787256183078537*^9}, 
   3.78725626788015*^9, {3.787419081581888*^9, 3.787419102934164*^9}, {
   3.78741915438041*^9, 3.787419159220833*^9}, 3.787514201297464*^9, {
   3.787524760485551*^9, 3.787524760535088*^9}, {3.78759273538201*^9, 
   3.78759274965454*^9}, 3.787768574275217*^9, 3.7880097418674393`*^9, 
   3.7880870127950573`*^9, {3.788093658864107*^9, 3.788093664364285*^9}, {
   3.7880978420532513`*^9, 3.7880978550992813`*^9}, 3.788097955233447*^9, {
   3.788109330830587*^9, 3.7881093974851007`*^9}, {3.788109563920045*^9, 
   3.78810960538811*^9}, {3.7881102090059*^9, 3.788110268697001*^9}, {
   3.788111026208205*^9, 3.788111033589827*^9}, {3.78811456306824*^9, 
   3.788114595362144*^9}, 3.788114677323326*^9, {3.788114827764133*^9, 
   3.7881148629793367`*^9}, {3.788114959333424*^9, 3.788114992696541*^9}, {
   3.788115279686379*^9, 3.78811527982751*^9}, {3.788115328578867*^9, 
   3.788115343551111*^9}, {3.788115775968315*^9, 3.7881157796622477`*^9}, {
   3.78811639845967*^9, 3.788116425045128*^9}, {3.788116550895668*^9, 
   3.788116577738319*^9}, {3.788116681693465*^9, 3.7881166866824017`*^9}, 
   3.788117968709203*^9, 3.788118748329595*^9, {3.7881233070676203`*^9, 
   3.788123362634762*^9}, {3.788125935973507*^9, 3.7881259374712067`*^9}, {
   3.788131429052907*^9, 3.788131458901869*^9}, 3.7881774195731363`*^9, {
   3.788177713227921*^9, 3.788177742025297*^9}, {3.788177847845989*^9, 
   3.788177888397746*^9}, 3.78817953020464*^9, {3.7881796647016773`*^9, 
   3.788179671884644*^9}, {3.7881799643495693`*^9, 3.788180001947012*^9}, 
   3.788181294560525*^9, {3.788181452225675*^9, 3.788181484406056*^9}, {
   3.788190797187908*^9, 3.788190811120654*^9}, 3.7881913021712418`*^9, {
   3.7882030535418787`*^9, 3.788203069103218*^9}, {3.788203163327559*^9, 
   3.788203172484877*^9}, {3.788203220438489*^9, 3.788203226682316*^9}, {
   3.7882032781110353`*^9, 3.788203290636629*^9}, {3.788203401117869*^9, 
   3.788203409067276*^9}, {3.788203597735032*^9, 3.788203607743033*^9}, {
   3.7882036433989773`*^9, 3.7882036752077017`*^9}, {3.788204002360202*^9, 
   3.788204009334025*^9}, {3.788204131075802*^9, 3.7882041856182117`*^9}, 
   3.788204245825946*^9, {3.7882043939619226`*^9, 3.788204489681231*^9}, {
   3.7882045841728373`*^9, 3.7882046092460117`*^9}, {3.788204852331645*^9, 
   3.788204861993188*^9}, {3.788204917079191*^9, 3.7882049306312323`*^9}, {
   3.78820502514217*^9, 3.7882050568848877`*^9}, {3.7882051848587093`*^9, 
   3.788205233117261*^9}, {3.78820536979034*^9, 3.7882053698283787`*^9}, {
   3.788205404259844*^9, 3.788205404557934*^9}, {3.78820561893714*^9, 
   3.78820563465874*^9}, 3.788206037249939*^9, 3.7882062484289303`*^9, {
   3.788208186216876*^9, 3.7882081931669817`*^9}, {3.7882082980974913`*^9, 
   3.7882082989489403`*^9}, 3.788208433645364*^9, {3.7882087501400213`*^9, 
   3.788208774833293*^9}, {3.788209046885788*^9, 3.7882090511145773`*^9}, {
   3.788209161553377*^9, 3.788209262327401*^9}, {3.7882164635195847`*^9, 
   3.788216472633506*^9}, {3.788219143809311*^9, 3.788219145523349*^9}, 
   3.788640582839684*^9, {3.788691291092494*^9, 3.788691291321425*^9}, {
   3.788692755411813*^9, 3.7886927568401318`*^9}, {3.788784494784833*^9, 
   3.7887844957986717`*^9}, {3.7891417765024147`*^9, 3.789141777998184*^9}, {
   3.789156559212267*^9, 3.78915656513312*^9}, {3.7891585914353237`*^9, 
   3.789158615989057*^9}, {3.789158861477701*^9, 3.789158862917804*^9}, {
   3.789327474868659*^9, 3.789327492130826*^9}, {3.7893276923839273`*^9, 
   3.789327693025619*^9}, {3.790608801137718*^9, 3.7906088038326883`*^9}, {
   3.790635558943766*^9, 3.790635559826305*^9}, {3.791719034542561*^9, 
   3.791719035508297*^9}, {3.7917210891308403`*^9, 3.7917210902721577`*^9}, {
   3.7917227103467903`*^9, 3.791722726793016*^9}, 3.7917227934955883`*^9, {
   3.791726621071521*^9, 3.791726621187549*^9}, 3.7917379916078043`*^9, {
   3.7919153542262497`*^9, 3.7919153574792747`*^9}, 3.791915746316761*^9, {
   3.791915958343696*^9, 3.791915958539538*^9}, {3.791916035116419*^9, 
   3.7919160585461273`*^9}, {3.791916223884561*^9, 3.7919162370359917`*^9}, 
   3.791916277868166*^9, 3.792153559842804*^9, 3.792154734203236*^9, {
   3.792155048744048*^9, 3.7921550613506937`*^9}, 3.792335421678103*^9, {
   3.792335660349366*^9, 3.792335700202701*^9}, 3.792335788264797*^9, {
   3.792342734497155*^9, 3.7923427352861443`*^9}, {3.792426891706932*^9, 
   3.792426892210658*^9}, 3.792427112656411*^9, {3.7924271532716618`*^9, 
   3.792427156668385*^9}, 3.792866182387815*^9, {3.792874100524823*^9, 
   3.792874101127124*^9}, 3.7928745332904253`*^9, {3.792875639320445*^9, 
   3.792875647519861*^9}, {3.792875699240861*^9, 3.792875699451338*^9}, {
   3.7928765432424307`*^9, 3.792876546885792*^9}, 3.792876600310379*^9, 
   3.79287761790662*^9, {3.792923648670833*^9, 3.7929236762557497`*^9}, {
   3.792924104600214*^9, 3.792924104857791*^9}, {3.792924433485317*^9, 
   3.792924434939231*^9}, {3.792924650903405*^9, 3.792924667420162*^9}, {
   3.7929259666632338`*^9, 3.792925973256708*^9}, 3.7929273105292387`*^9, {
   3.792928556741997*^9, 3.792928564824716*^9}, {3.7929292441203127`*^9, 
   3.792929266085599*^9}, 3.792929343356105*^9, 3.792937567315337*^9, {
   3.79293770144136*^9, 3.792937703726985*^9}, 3.792943056007512*^9, {
   3.792943997639996*^9, 3.79294399773324*^9}, {3.792944209833355*^9, 
   3.7929442215788717`*^9}, {3.792945973236578*^9, 3.7929460308887043`*^9}, {
   3.792949107303566*^9, 3.792949107417061*^9}, {3.79295190068149*^9, 
   3.79295193822044*^9}, {3.7929578966425657`*^9, 3.792957896743484*^9}, {
   3.793012113992119*^9, 3.793012115303961*^9}, 3.793014171007021*^9, 
   3.7930183393926277`*^9, {3.793030325363885*^9, 3.793030325697638*^9}, {
   3.793104472492936*^9, 3.793104472568589*^9}, 3.7931045372444277`*^9, {
   3.793112990020557*^9, 3.79311299617248*^9}, {3.793113053467946*^9, 
   3.7931130918688917`*^9}, 3.7931159128242702`*^9, {3.793116033743202*^9, 
   3.7931160339069557`*^9}, {3.793116277659367*^9, 3.793116277759817*^9}, {
   3.7931165249146843`*^9, 3.793116531476225*^9}, {3.793117237581011*^9, 
   3.7931172547789803`*^9}, 3.793128707023787*^9, 3.793533000020277*^9, 
   3.7939849774354553`*^9, {3.794144591480034*^9, 3.794144606433464*^9}, {
   3.7941494397972317`*^9, 3.794149469445393*^9}, 3.7964689002352877`*^9, {
   3.796468974909981*^9, 3.7964690518522263`*^9}, {3.79646911450047*^9, 
   3.796469118124687*^9}, {3.796469313113537*^9, 3.796469319348278*^9}, 
   3.7964693540050917`*^9, {3.7964693994512568`*^9, 3.796469457210286*^9}, {
   3.796469503309973*^9, 3.7964695229509087`*^9}, 3.796469600799014*^9, 
   3.796469755748843*^9, {3.7964697882667093`*^9, 3.796469796556221*^9}, {
   3.796469923843495*^9, 3.7964699479875927`*^9}, {3.7964700274919443`*^9, 
   3.7964700895944443`*^9}, {3.7964705775629787`*^9, 
   3.7964706335934668`*^9}, {3.79666119738028*^9, 3.796661199803795*^9}, {
   3.79666127958919*^9, 3.796661332067959*^9}, {3.796661452124701*^9, 
   3.796661507424267*^9}, {3.796661562583433*^9, 3.796661569902314*^9}, {
   3.7966616505679817`*^9, 3.796661751235961*^9}, {3.79666183684385*^9, 
   3.796661932585754*^9}, {3.796661991820562*^9, 3.796662041774724*^9}, {
   3.796662282342822*^9, 3.796662307025104*^9}, {3.79666239661954*^9, 
   3.796662440242393*^9}, {3.796662806580154*^9, 3.796662815986085*^9}, 
   3.7966628793150787`*^9, {3.796662937720529*^9, 3.7966630029573183`*^9}, {
   3.796663035332518*^9, 3.79666310542703*^9}, 3.7966633293225117`*^9, {
   3.796663375395602*^9, 3.7966633851881237`*^9}, {3.7966679386154613`*^9, 
   3.7966679491745453`*^9}, {3.7966703119434853`*^9, 3.796670312335895*^9}, {
   3.796670791537031*^9, 3.796670817724043*^9}, {3.796670853470619*^9, 
   3.796670853980438*^9}, {3.796670952709609*^9, 3.796670960516486*^9}, {
   3.796671044383492*^9, 3.796671091213228*^9}, {3.79667113194011*^9, 
   3.7966711496794233`*^9}, {3.796671507020856*^9, 3.796671550699815*^9}, {
   3.796671621967527*^9, 3.79667163156159*^9}, {3.796671674508779*^9, 
   3.79667168940211*^9}, {3.7966723983680973`*^9, 3.796672425227453*^9}, {
   3.796672476225472*^9, 3.7966724769054337`*^9}, {3.7966725587463903`*^9, 
   3.796672580003004*^9}, {3.796672624268322*^9, 3.796672661517744*^9}, {
   3.7966727478303623`*^9, 3.7966727479308*^9}, {3.7966727822463217`*^9, 
   3.796672813242978*^9}, {3.796672854982313*^9, 3.796672856300619*^9}, {
   3.7966730183079367`*^9, 3.796673118532106*^9}, {3.796673150862995*^9, 
   3.796673155612179*^9}, {3.796673606965726*^9, 3.7966736117513523`*^9}, {
   3.796673828323188*^9, 3.7966740518399754`*^9}, {3.796674136651668*^9, 
   3.7966741487310877`*^9}, {3.7966741973802643`*^9, 3.796674203331646*^9}, {
   3.796674259930108*^9, 3.79667433832936*^9}, {3.796674549321371*^9, 
   3.7966745928653584`*^9}, {3.79667464549609*^9, 3.7966746645098763`*^9}, {
   3.796674735088771*^9, 3.796674755710548*^9}, {3.796674807424439*^9, 
   3.796674894099778*^9}, {3.7966749333651543`*^9, 3.796674970021295*^9}, {
   3.7966750027651863`*^9, 3.796675014379871*^9}, {3.796675049182013*^9, 
   3.796675155426557*^9}, {3.796675194293619*^9, 3.796675227233746*^9}, 
   3.796675700750742*^9, {3.796675954481735*^9, 3.796675962192136*^9}, {
   3.796730966735943*^9, 3.7967311140902*^9}, {3.796731235606943*^9, 
   3.7967313337389727`*^9}, {3.796731572278564*^9, 3.7967315825458927`*^9}, {
   3.796731966507024*^9, 3.796731967081785*^9}, {3.809775043645954*^9, 
   3.80977512980958*^9}, {3.809775166689332*^9, 3.809775167657647*^9}, {
   3.809775211796013*^9, 3.8097752362606792`*^9}, {3.8097753263851337`*^9, 
   3.809775336386262*^9}, 3.812278669975976*^9, {3.813238954571957*^9, 
   3.813238958649519*^9}, {3.813239236547812*^9, 3.813239278917801*^9}, {
   3.813239541874819*^9, 3.813239587274671*^9}, {3.8132396367875767`*^9, 
   3.813239697976234*^9}, {3.81323973674063*^9, 3.813239867141995*^9}, {
   3.813240075234717*^9, 3.813240123707384*^9}, {3.813240267292349*^9, 
   3.813240267867282*^9}, {3.8132404894603033`*^9, 3.8132404903716183`*^9}, {
   3.813247589802506*^9, 3.813247670193816*^9}, {3.813248025930359*^9, 
   3.813248048529683*^9}, {3.8132481690754538`*^9, 3.8132481853652678`*^9}, {
   3.813248317715892*^9, 3.813248394268058*^9}, {3.813248489473577*^9, 
   3.813248492792997*^9}, {3.8132488489070663`*^9, 3.8132488544012012`*^9}, {
   3.8133112517862387`*^9, 3.813311355508417*^9}, {3.813311387272354*^9, 
   3.813311401875155*^9}, {3.813311434120163*^9, 3.813311437900774*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"94d9c65b-2ef5-43c8-aadf-59d3bf28939e"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      StyleBox["\[Null]",
       ShowStringCharacters->False], 
      TagBox["\<\"Fusion ring ID\"\>",
       HoldForm], 
      TagBox["\<\"Categorification ID\"\>",
       HoldForm], 
      TagBox["\<\"Rank\"\>",
       HoldForm], 
      TagBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[ScriptCapitalD]\\), \
\\(2\\)]\\)\"\>",
       HoldForm], 
      TagBox["\<\"Unitary premodular cat?\"\>",
       HoldForm], 
      TagBox["\<\"Rank \\!\\(\\*SubscriptBox[\\(\[GothicCapitalZ]\\), \
\\(2\\)]\\)(C)\"\>",
       HoldForm], 
      TagBox["\<\"Premodular?\"\>",
       HoldForm], 
      TagBox["\<\"Pointed?\"\>",
       HoldForm], 
      TagBox["\<\"Property TY?\"\>",
       HoldForm], 
      TagBox["\<\"TEE\"\>",
       HoldForm], 
      TagBox["\<\"Log[\\!\\(\\*SubsuperscriptBox[\\(\[ScriptCapitalD]\\), \\(\
\\*SubscriptBox[\\(Z\\), \\(2\\)] \\((C)\\)\\), \\(2\\)]\\)]\"\>",
       HoldForm], 
      TagBox["\<\"Conjecture true?\"\>",
       HoldForm]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"2", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"0\"\>", "2", 
      "2", "True", 
      "2", "\<\"Symmetric \"\>", "\<\"Pointed   \"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"2", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"1\"\>", "2", 
      "2", "True", 
      "1", "\<\"Modular   \"\>", "\<\"Pointed   \"\>", "\<\"True\"\>", "0", 
      "0", 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"2", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"2\"\>", "2", 
      "2", "True", 
      "2", "\<\"Symmetric \"\>", "\<\"Pointed   \"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"2", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"3\"\>", "2", 
      "2", "True", 
      "1", "\<\"Modular   \"\>", "\<\"Pointed   \"\>", "\<\"True\"\>", "0", 
      "0", 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"2", ",", "0"}], "]"}], "[", "2", "]"}], "\<\"0\"\>", "2", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["5"]}], ")"}]}], "True", 
      "1", "\<\"Modular   \"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"2", ",", "0"}], "]"}], "[", "2", "]"}], "\<\"1\"\>", "2", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["5"]}], ")"}]}], "True", 
      "1", "\<\"Modular   \"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"3", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"0\"\>", "3", 
      "4", "True", 
      "1", "\<\"Modular   \"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"3", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"1\"\>", "3", 
      "4", "True", 
      "1", "\<\"Modular   \"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"3", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"2\"\>", "3", 
      "4", "True", 
      "1", "\<\"Modular   \"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"3", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"3\"\>", "3", 
      "4", "True", 
      "1", "\<\"Modular   \"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"3", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"4\"\>", "3", 
      "4", "True", 
      "1", "\<\"Modular   \"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"3", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"5\"\>", "3", 
      "4", "True", 
      "1", "\<\"Modular   \"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"3", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"6\"\>", "3", 
      "4", "True", 
      "1", "\<\"Modular   \"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"3", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"7\"\>", "3", 
      "4", "True", 
      "1", "\<\"Modular   \"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"3", ",", "0"}], "]"}], "[", "2", "]"}], "\<\"0\"\>", "3", 
      "6", "True", 
      "3", "\<\"Symmetric \"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "6", "]"}], 
      RowBox[{"Log", "[", "6", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"3", ",", "0"}], "]"}], "[", "2", "]"}], "\<\"1\"\>", "3", 
      "6", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"3", ",", "0"}], "]"}], "[", "2", "]"}], "\<\"2\"\>", "3", 
      "6", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"3", ",", "0"}], "]"}], "[", "3", "]"}], "\<\"0\"\>", "3", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"9.30\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "49"}], "+", 
                  RowBox[{"49", " ", "#1"}], "-", 
                  RowBox[{"14", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}], 
          Short[#, 7]& ],9.295896943239772},
        "NumericalApproximation"],
       Root[-49 + 49 # - 14 #^2 + #^3& , 3, 0]], "True", 
      "1", "\<\"Modular   \"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"3", ",", "0"}], "]"}], "[", "3", "]"}], "\<\"1\"\>", "3", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"9.30\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "49"}], "+", 
                  RowBox[{"49", " ", "#1"}], "-", 
                  RowBox[{"14", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}], 
          Short[#, 7]& ],9.295896943239772},
        "NumericalApproximation"],
       Root[-49 + 49 # - 14 #^2 + #^3& , 3, 0]], "True", 
      "1", "\<\"Modular   \"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"3", ",", "2"}], "]"}], "[", "1", "]"}], "\<\"0\"\>", "3", 
      "3", "True", 
      "3", "\<\"Symmetric \"\>", "\<\"Pointed   \"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "3", "]"}], 
      RowBox[{"Log", "[", "3", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"3", ",", "2"}], "]"}], "[", "1", "]"}], "\<\"1\"\>", "3", 
      "3", "True", 
      "1", "\<\"Modular   \"\>", "\<\"Pointed   \"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"3", ",", "2"}], "]"}], "[", "1", "]"}], "\<\"2\"\>", "3", 
      "3", "True", 
      "1", "\<\"Modular   \"\>", "\<\"Pointed   \"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"0\"\>", "4", 
      "4", "True", 
      "4", "\<\"Symmetric \"\>", "\<\"Pointed   \"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "4", "]"}], 
      RowBox[{"Log", "[", "4", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"1\"\>", "4", 
      "4", "True", 
      "1", "\<\"Modular   \"\>", "\<\"Pointed   \"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"2\"\>", "4", 
      "4", "True", 
      "4", "\<\"Symmetric \"\>", "\<\"Pointed   \"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "4", "]"}], 
      RowBox[{"Log", "[", "4", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"3\"\>", "4", 
      "4", "True", 
      "1", "\<\"Modular   \"\>", "\<\"Pointed   \"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"4\"\>", "4", 
      "4", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Pointed   \"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"5\"\>", "4", 
      "4", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Pointed   \"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"6\"\>", "4", 
      "4", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Pointed   \"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"7\"\>", "4", 
      "4", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Pointed   \"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"8\"\>", "4", 
      "4", "True", 
      "4", "\<\"Symmetric \"\>", "\<\"Pointed   \"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "4", "]"}], 
      RowBox[{"Log", "[", "4", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"9\"\>", "4", 
      "4", "True", 
      "1", "\<\"Modular   \"\>", "\<\"Pointed   \"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"10\"\>", "4", 
      "4", "True", 
      "4", "\<\"Symmetric \"\>", "\<\"Pointed   \"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "4", "]"}], 
      RowBox[{"Log", "[", "4", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"11\"\>", "4", 
      "4", "True", 
      "1", "\<\"Modular   \"\>", "\<\"Pointed   \"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"12\"\>", "4", 
      "4", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Pointed   \"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"13\"\>", "4", 
      "4", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Pointed   \"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"14\"\>", "4", 
      "4", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Pointed   \"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"15\"\>", "4", 
      "4", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Pointed   \"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"16\"\>", "4", 
      "4", "True", 
      "1", "\<\"Modular   \"\>", "\<\"Pointed   \"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"17\"\>", "4", 
      "4", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Pointed   \"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"18\"\>", "4", 
      "4", "True", 
      "1", "\<\"Modular   \"\>", "\<\"Pointed   \"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"19\"\>", "4", 
      "4", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Pointed   \"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"20\"\>", "4", 
      "4", "True", 
      "1", "\<\"Modular   \"\>", "\<\"Pointed   \"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"21\"\>", "4", 
      "4", "True", 
      "1", "\<\"Modular   \"\>", "\<\"Pointed   \"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"22\"\>", "4", 
      "4", "True", 
      "1", "\<\"Modular   \"\>", "\<\"Pointed   \"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"23\"\>", "4", 
      "4", "True", 
      "1", "\<\"Modular   \"\>", "\<\"Pointed   \"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"24\"\>", "4", 
      "4", "True", 
      "1", "\<\"Modular   \"\>", "\<\"Pointed   \"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"25\"\>", "4", 
      "4", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Pointed   \"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"26\"\>", "4", 
      "4", "True", 
      "1", "\<\"Modular   \"\>", "\<\"Pointed   \"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"27\"\>", "4", 
      "4", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Pointed   \"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"28\"\>", "4", 
      "4", "True", 
      "1", "\<\"Modular   \"\>", "\<\"Pointed   \"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"29\"\>", "4", 
      "4", "True", 
      "1", "\<\"Modular   \"\>", "\<\"Pointed   \"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"30\"\>", "4", 
      "4", "True", 
      "1", "\<\"Modular   \"\>", "\<\"Pointed   \"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"31\"\>", "4", 
      "4", "True", 
      "1", "\<\"Modular   \"\>", "\<\"Pointed   \"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "2", "]"}], "\<\"0\"\>", "4", 
      RowBox[{"5", "+", 
       SqrtBox["5"]}], "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "2", "]"}], "\<\"1\"\>", "4", 
      RowBox[{"5", "+", 
       SqrtBox["5"]}], "True", 
      "1", "\<\"Modular   \"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "2", "]"}], "\<\"2\"\>", "4", 
      RowBox[{"5", "+", 
       SqrtBox["5"]}], "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "2", "]"}], "\<\"3\"\>", "4", 
      RowBox[{"5", "+", 
       SqrtBox["5"]}], "True", 
      "1", "\<\"Modular   \"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "2", "]"}], "\<\"4\"\>", "4", 
      RowBox[{"5", "+", 
       SqrtBox["5"]}], "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "2", "]"}], "\<\"5\"\>", "4", 
      RowBox[{"5", "+", 
       SqrtBox["5"]}], "True", 
      "1", "\<\"Modular   \"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "2", "]"}], "\<\"6\"\>", "4", 
      RowBox[{"5", "+", 
       SqrtBox["5"]}], "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "2", "]"}], "\<\"7\"\>", "4", 
      RowBox[{"5", "+", 
       SqrtBox["5"]}], "True", 
      "1", "\<\"Modular   \"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "3", "]"}], "\<\"0\"\>", "4", 
      "10", "True", 
      "4", "\<\"Symmetric \"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "10", "]"}], 
      RowBox[{"Log", "[", "10", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "3", "]"}], "\<\"1\"\>", "4", 
      "10", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "3", "]"}], "\<\"2\"\>", "4", 
      "10", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "3", "]"}], "\<\"3\"\>", "4", 
      "10", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "3", "]"}], "\<\"4\"\>", "4", 
      "10", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "4", "]"}], "\<\"0\"\>", "4", 
      RowBox[{"8", "+", 
       RowBox[{"4", " ", 
        SqrtBox["2"]}]}], "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "4", "]"}], "\<\"1\"\>", "4", 
      RowBox[{"8", "+", 
       RowBox[{"4", " ", 
        SqrtBox["2"]}]}], "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "5", "]"}], "\<\"0\"\>", "4", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"15", "+", 
         RowBox[{"5", " ", 
          SqrtBox["5"]}]}], ")"}]}], "True", 
      "1", "\<\"Modular   \"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "5", "]"}], "\<\"1\"\>", "4", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"15", "+", 
         RowBox[{"5", " ", 
          SqrtBox["5"]}]}], ")"}]}], "True", 
      "1", "\<\"Modular   \"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "5", "]"}], "\<\"2\"\>", "4", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"15", "+", 
         RowBox[{"5", " ", 
          SqrtBox["5"]}]}], ")"}]}], "True", 
      "1", "\<\"Modular   \"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "5", "]"}], "\<\"3\"\>", "4", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"15", "+", 
         RowBox[{"5", " ", 
          SqrtBox["5"]}]}], ")"}]}], "True", 
      "1", "\<\"Modular   \"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "6", "]"}], "\<\"0\"\>", "4", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"19.2\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "243"}], "+", 
                  RowBox[{"162", " ", "#1"}], "-", 
                  RowBox[{"27", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}], 
          Short[#, 7]& ],19.23442238342932},
        "NumericalApproximation"],
       Root[-243 + 162 # - 27 #^2 + #^3& , 3, 0]], "True", 
      "1", "\<\"Modular   \"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "6", "]"}], "\<\"1\"\>", "4", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"19.2\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "243"}], "+", 
                  RowBox[{"162", " ", "#1"}], "-", 
                  RowBox[{"27", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}], 
          Short[#, 7]& ],19.23442238342932},
        "NumericalApproximation"],
       Root[-243 + 162 # - 27 #^2 + #^3& , 3, 0]], "True", 
      "1", "\<\"Modular   \"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "2"}], "]"}], "[", "1", "]"}], "\<\"0\"\>", "4", 
      "4", "True", 
      "4", "\<\"Symmetric \"\>", "\<\"Pointed   \"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "4", "]"}], 
      RowBox[{"Log", "[", "4", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "2"}], "]"}], "[", "1", "]"}], "\<\"1\"\>", "4", 
      "4", "True", 
      "1", "\<\"Modular   \"\>", "\<\"Pointed   \"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "2"}], "]"}], "[", "1", "]"}], "\<\"2\"\>", "4", 
      "4", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Pointed   \"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "2"}], "]"}], "[", "1", "]"}], "\<\"3\"\>", "4", 
      "4", "True", 
      "1", "\<\"Modular   \"\>", "\<\"Pointed   \"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "2"}], "]"}], "[", "1", "]"}], "\<\"4\"\>", "4", 
      "4", "True", 
      "4", "\<\"Symmetric \"\>", "\<\"Pointed   \"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "4", "]"}], 
      RowBox[{"Log", "[", "4", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "2"}], "]"}], "[", "1", "]"}], "\<\"5\"\>", "4", 
      "4", "True", 
      "1", "\<\"Modular   \"\>", "\<\"Pointed   \"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "2"}], "]"}], "[", "1", "]"}], "\<\"6\"\>", "4", 
      "4", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Pointed   \"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"4", ",", "2"}], "]"}], "[", "1", "]"}], "\<\"7\"\>", "4", 
      "4", "True", 
      "1", "\<\"Modular   \"\>", "\<\"Pointed   \"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"0\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"1\"\>", "5", 
      "8", "True", 
      "5", "\<\"Symmetric \"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "8", "]"}], 
      RowBox[{"Log", "[", "8", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"2\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"3\"\>", "5", 
      "8", "True", 
      "5", "\<\"Symmetric \"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "8", "]"}], 
      RowBox[{"Log", "[", "8", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"4\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"5\"\>", "5", 
      "8", "True", 
      "4", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\"True\"\>", 
      RowBox[{"Log", "[", "4", "]"}], 
      RowBox[{"Log", "[", "4", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"6\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"7\"\>", "5", 
      "8", "True", 
      "4", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\"True\"\>", 
      RowBox[{"Log", "[", "4", "]"}], 
      RowBox[{"Log", "[", "4", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"8\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"9\"\>", "5", 
      "8", "True", 
      "4", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\"True\"\>", 
      RowBox[{"Log", "[", "4", "]"}], 
      RowBox[{"Log", "[", "4", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"10\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"11\"\>", "5", 
      "8", "True", 
      "4", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\"True\"\>", 
      RowBox[{"Log", "[", "4", "]"}], 
      RowBox[{"Log", "[", "4", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"12\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"13\"\>", "5", 
      "8", "True", 
      "5", "\<\"Symmetric \"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "8", "]"}], 
      RowBox[{"Log", "[", "8", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"14\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"15\"\>", "5", 
      "8", "True", 
      "5", "\<\"Symmetric \"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "8", "]"}], 
      RowBox[{"Log", "[", "8", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"16\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"17\"\>", "5", 
      "8", "True", 
      "5", "\<\"Symmetric \"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "8", "]"}], 
      RowBox[{"Log", "[", "8", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"18\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"19\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"20\"\>", "5", 
      "8", "True", 
      "4", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\"True\"\>", 
      RowBox[{"Log", "[", "4", "]"}], 
      RowBox[{"Log", "[", "4", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"21\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"22\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"23\"\>", "5", 
      "8", "True", 
      "4", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\"True\"\>", 
      RowBox[{"Log", "[", "4", "]"}], 
      RowBox[{"Log", "[", "4", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"24\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"25\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"26\"\>", "5", 
      "8", "True", 
      "5", "\<\"Symmetric \"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "8", "]"}], 
      RowBox[{"Log", "[", "8", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"27\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"28\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"29\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"30\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"31\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"32\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"33\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"34\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"35\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"36\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"37\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"38\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"39\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"40\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"41\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"42\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"43\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"44\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"45\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"46\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"47\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"48\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"49\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"50\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"51\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"52\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"53\"\>", "5", 
      "8", "True", 
      "5", "\<\"Symmetric \"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "8", "]"}], 
      RowBox[{"Log", "[", "8", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"54\"\>", "5", 
      "8", "True", 
      "4", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\"True\"\>", 
      RowBox[{"Log", "[", "4", "]"}], 
      RowBox[{"Log", "[", "4", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"55\"\>", "5", 
      "8", "True", 
      "4", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\"True\"\>", 
      RowBox[{"Log", "[", "4", "]"}], 
      RowBox[{"Log", "[", "4", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"56\"\>", "5", 
      "8", "True", 
      "5", "\<\"Symmetric \"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "8", "]"}], 
      RowBox[{"Log", "[", "8", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"57\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"58\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"59\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"60\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"61\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"62\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "1", "]"}], "\<\"63\"\>", "5", 
      "8", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "3", "]"}], "\<\"0\"\>", "5", 
      "12", "True", 
      "1", "\<\"Modular   \"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "3", "]"}], "\<\"1\"\>", "5", 
      "12", "True", 
      "1", "\<\"Modular   \"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "3", "]"}], "\<\"2\"\>", "5", 
      "12", "True", 
      "1", "\<\"Modular   \"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "3", "]"}], "\<\"3\"\>", "5", 
      "12", "True", 
      "1", "\<\"Modular   \"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "3", "]"}], "\<\"4\"\>", "5", 
      "12", "True", 
      "1", "\<\"Modular   \"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "3", "]"}], "\<\"5\"\>", "5", 
      "12", "True", 
      "1", "\<\"Modular   \"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "3", "]"}], "\<\"6\"\>", "5", 
      "12", "True", 
      "1", "\<\"Modular   \"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "3", "]"}], "\<\"7\"\>", "5", 
      "12", "True", 
      "1", "\<\"Modular   \"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "4", "]"}], "\<\"0\"\>", "5", 
      "14", "True", 
      "5", "\<\"Symmetric \"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "14", "]"}], 
      RowBox[{"Log", "[", "14", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "4", "]"}], "\<\"1\"\>", "5", 
      "14", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "4", "]"}], "\<\"2\"\>", "5", 
      "14", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "4", "]"}], "\<\"3\"\>", "5", 
      "14", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "4", "]"}], "\<\"4\"\>", "5", 
      "14", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "4", "]"}], "\<\"5\"\>", "5", 
      "14", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "4", "]"}], "\<\"6\"\>", "5", 
      "14", "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "6", "]"}], "\<\"0\"\>", "5", 
      "24", "True", 
      "5", "\<\"Symmetric \"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "24", "]"}], 
      RowBox[{"Log", "[", "24", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "6", "]"}], "\<\"1\"\>", "5", 
      "24", "True", 
      "3", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "6", "]"}], 
      RowBox[{"Log", "[", "6", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "6", "]"}], "\<\"2\"\>", "5", 
      "24", "True", 
      "5", "\<\"Symmetric \"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "24", "]"}], 
      RowBox[{"Log", "[", "24", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "6", "]"}], "\<\"3\"\>", "5", 
      "24", "True", 
      "3", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "6", "]"}], 
      RowBox[{"Log", "[", "6", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "7", "]"}], "\<\"0\"\>", "5", 
      RowBox[{"15", "+", 
       RowBox[{"5", " ", 
        SqrtBox["5"]}]}], "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "7", "]"}], "\<\"1\"\>", "5", 
      RowBox[{"15", "+", 
       RowBox[{"5", " ", 
        SqrtBox["5"]}]}], "True", 
      "2", "\<\"Premodular\"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"Log", "[", "2", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "10", "]"}], "\<\"0\"\>", "5", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"34.6\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "14641"}], "+", 
                  RowBox[{"14641", " ", "#1"}], "-", 
                  RowBox[{"5324", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"847", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                  RowBox[{"55", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                  SuperscriptBox["#1", "5"]}], "&"}], ",", "5"}], "]"}], 
          Short[#, 7]& ],34.646440315115974`},
        "NumericalApproximation"],
       Root[-14641 + 14641 # - 5324 #^2 + 847 #^3 - 55 #^4 + #^5& , 5, 0]], 
      "True", "1", "\<\"Modular   \"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      "0", "0", 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "0"}], "]"}], "[", "10", "]"}], "\<\"1\"\>", "5", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"34.6\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "14641"}], "+", 
                  RowBox[{"14641", " ", "#1"}], "-", 
                  RowBox[{"5324", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"847", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                  RowBox[{"55", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                  SuperscriptBox["#1", "5"]}], "&"}], ",", "5"}], "]"}], 
          Short[#, 7]& ],34.646440315115974`},
        "NumericalApproximation"],
       Root[-14641 + 14641 # - 5324 #^2 + 847 #^3 - 55 #^4 + #^5& , 5, 0]], 
      "True", "1", "\<\"Modular   \"\>", "\<\"Nonpointed\"\>", "\<\" \"\>", 
      "0", "0", 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "4"}], "]"}], "[", "1", "]"}], "\<\"0\"\>", "5", 
      "5", "True", 
      "5", "\<\"Symmetric \"\>", "\<\"Pointed   \"\>", "\<\" \"\>", 
      RowBox[{"Log", "[", "5", "]"}], 
      RowBox[{"Log", "[", "5", "]"}], 
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "4"}], "]"}], "[", "1", "]"}], "\<\"1\"\>", "5", 
      "5", "True", 
      "1", "\<\"Modular   \"\>", "\<\"Pointed   \"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "4"}], "]"}], "[", "1", "]"}], "\<\"2\"\>", "5", 
      "5", "True", 
      "1", "\<\"Modular   \"\>", "\<\"Pointed   \"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "4"}], "]"}], "[", "1", "]"}], "\<\"3\"\>", "5", 
      "5", "True", 
      "1", "\<\"Modular   \"\>", "\<\"Pointed   \"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], 
      RowBox[{
       RowBox[{"FR", "[", 
        RowBox[{"5", ",", "4"}], "]"}], "[", "1", "]"}], "\<\"4\"\>", "5", 
      "5", "True", 
      "1", "\<\"Modular   \"\>", "\<\"Pointed   \"\>", "\<\" \"\>", "0", "0", 
      
      StyleBox["True",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
    GridBoxDividers->{
     "Columns" -> {False, True, {False}, False}, 
      "Rows" -> {False, True, {False}, False}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   {OutputFormsDump`HeadedRows, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, 
    TableHeadings -> {{}, {
      "Fusion ring ID", "Categorification ID", "Rank", 
       "\!\(\*SuperscriptBox[\(\[ScriptCapitalD]\), \(2\)]\)", 
       "Unitary premodular cat?", 
       "Rank \!\(\*SubscriptBox[\(\[GothicCapitalZ]\), \(2\)]\)(C)", 
       "Premodular?", "Pointed?", "Property TY?", "TEE", 
       "Log[\!\(\*SubsuperscriptBox[\(\[ScriptCapitalD]\), \
\(\*SubscriptBox[\(Z\), \(2\)] \((C)\)\), \(2\)]\)]", "Conjecture true?"}}, 
    TableAlignments -> Center]]]], "Output",
 CellChangeTimes->{3.8133114382662687`*^9, 3.813311630472446*^9},
 CellLabel->
  "Out[24]//TableForm=",ExpressionUUID->"991a9e17-8492-435b-af8c-\
56fe68b451ad"]
}, Open  ]]
},
WindowSize->{1920, 1126},
WindowMargins->{{1920, Automatic}, {25, Automatic}},
Magnification:>0.7 Inherited,
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 787, 17, 26, "Input",ExpressionUUID->"400319ea-e173-46fa-934a-24e5c597b665",
 Evaluatable->False],
Cell[1348, 39, 3508, 53, 25, "Input",ExpressionUUID->"b2f440bb-1ed8-4151-92ce-a0692beeec83"],
Cell[4859, 94, 8313, 251, 114, "Input",ExpressionUUID->"4d78fc43-f4ef-4bfe-b77f-f440591d6931"],
Cell[13175, 347, 11851, 183, 143, "Input",ExpressionUUID->"2ac3e23a-553d-4d34-af54-61e825f348af"],
Cell[25029, 532, 18476, 304, 500, "Input",ExpressionUUID->"184b11e0-71f4-4b29-af2d-ba5f0b5cda19"],
Cell[CellGroupData[{
Cell[43530, 840, 14484, 208, 44, "Input",ExpressionUUID->"94d9c65b-2ef5-43c8-aadf-59d3bf28939e"],
Cell[58017, 1050, 124934, 3480, 2649, "Output",ExpressionUUID->"991a9e17-8492-435b-af8c-56fe68b451ad"]
}, Open  ]]
}
]
*)



==> anc/premodular_data.m <==
(* ::Package:: *)

Switch[model[[1]],
FR[2,0][1],
obs=Range[0,1];unit=0;
M={
{{0},{1}},
{{1},{0}}
};
V[a_,b_][c_]:=Count[M[[a+1,b+1]],c];
,
FR[2,0][2],
obs=Range[0,1];unit=0;
M={
{{0},{1}},
{{1},{0,1}}
};
V[a_,b_][c_]:=Count[M[[a+1,b+1]],c];
,
FR[3,0][1],
obs=Range[0,2];unit=0;
M={
{{0},{1},{2}},
{{1},{0},{2}},
{{2},{2},{0,1}}
};
V[a_,b_][c_]:=Count[M[[a+1,b+1]],c];
,
FR[3,0][2],
obs=Range[0,2];unit=0;
M={
{{0},{1},{2}},
{{1},{0},{2}},
{{2},{2},{0,1,2}}
};
V[a_,b_][c_]:=Count[M[[a+1,b+1]],c];
,
FR[3,0][3],
obs=Range[0,2];unit=0;
M={
{{0},{1},{2}},
{{1},{0,2},{1,2}},
{{2},{1,2},{0,1,2}}
};
V[a_,b_][c_]:=Count[M[[a+1,b+1]],c];
,
FR[3,2][1],
obs=Range[0,2];unit=0;
M={
{{0},{1},{2}},
{{1},{2},{0}},
{{2},{0},{1}}
};
V[a_,b_][c_]:=Count[M[[a+1,b+1]],c];
,
FR[4,0][1],
obs=Range[0,3];unit=0;
M={
{{0},{1},{2},{3}},
{{1},{0},{3},{2}},
{{2},{3},{0},{1}},
{{3},{2},{1},{0}}
};
V[a_,b_][c_]:=Count[M[[a+1,b+1]],c];
,
FR[4,0][2],
obs=Range[0,3];unit=0;
M={
{{0},{1},{2},{3}},
{{1},{0},{3},{2}},
{{2},{3},{0,3},{1,2}},
{{3},{2},{1,2},{0,3}}
};
V[a_,b_][c_]:=Count[M[[a+1,b+1]],c];
,
FR[4,0][3],
obs=Range[0,3];unit=0;
M={
{{0},{1},{2},{3}},
{{1},{0},{2},{3}},
{{2},{2},{0,1,3},{2,3}},
{{3},{3},{2,3},{0,1,2}}
};
V[a_,b_][c_]:=Count[M[[a+1,b+1]],c];
,
FR[4,0][4],
obs=Range[0,3];unit=0;
M={
{{0},{1},{2},{3}},
{{1},{0},{3},{2}},
{{2},{3},{0,2,3},{1,2,3}},
{{3},{2},{1,2,3},{0,2,3}}
};
V[a_,b_][c_]:=Count[M[[a+1,b+1]],c];
,
FR[4,0][5],
obs=Range[0,3];unit=0;
M={
{{0},{1},{2},{3}},
{{1},{0,1},{3},{2,3}},
{{2},{3},{0,2},{1,3}},
{{3},{2,3},{1,3},{0,1,2,3}}
};
V[a_,b_][c_]:=Count[M[[a+1,b+1]],c];
,
FR[4,0][6],
obs=Range[0,3];unit=0;
M={
{{0},{1},{2},{3}},
{{1},{0,2},{1,3},{2,3}},
{{2},{1,3},{0,2,3},{1,2,3}},
{{3},{2,3},{1,2,3},{0,1,2,3}}
};
V[a_,b_][c_]:=Count[M[[a+1,b+1]],c];
,
FR[4,2][1],
obs=Range[0,3];unit=0;
M={
{{0},{1},{2},{3}},
{{1},{0},{3},{2}},
{{2},{3},{1},{0}},
{{3},{2},{0},{1}}
};
V[a_,b_][c_]:=Count[M[[a+1,b+1]],c];
,
FR[5,0][1],
obs=Range[0,4];unit=0;
M={
{{0},{1},{2},{3},{4}},
{{1},{0},{3},{2},{4}},
{{2},{3},{0},{1},{4}},
{{3},{2},{1},{0},{4}},
{{4},{4},{4},{4},{0,1,2,3}}
};
V[a_,b_][c_]:=Count[M[[a+1,b+1]],c];
,
FR[5,0][3],
obs=Range[0,4];unit=0;
M={
{{0},{1},{2},{3},{4}},
{{1},{0},{3},{2},{4}},
{{2},{3},{0,4},{1,4},{2,3}},
{{3},{2},{1,4},{0,4},{2,3}},
{{4},{4},{2,3},{2,3},{0,1,4}}
};
V[a_,b_][c_]:=Count[M[[a+1,b+1]],c];
,
FR[5,0][4],
obs=Range[0,4];unit=0;
M={
{{0},{1},{2},{3},{4}},
{{1},{0},{2},{3},{4}},
{{2},{2},{0,1,4},{3,4},{2,3}},
{{3},{3},{3,4},{0,1,2},{2,4}},
{{4},{4},{2,3},{2,4},{0,1,3}}
};
V[a_,b_][c_]:=Count[M[[a+1,b+1]],c];
,
FR[5,0][6],
obs=Range[0,4];unit=0;
M={
{{0},{1},{2},{3},{4}},
{{1},{0},{2},{4},{3}},
{{2},{2},{0,1,2},{3,4},{3,4}},
{{3},{4},{3,4},{0,2,3,4},{1,2,3,4}},
{{4},{3},{3,4},{1,2,3,4},{0,2,3,4}}
};
V[a_,b_][c_]:=Count[M[[a+1,b+1]],c];
,
FR[5,0][7],
obs=Range[0,4];unit=0;
M={
{{0},{1},{2},{3},{4}},
{{1},{0},{3},{2},{4}},
{{2},{3},{0,3,4},{1,2,4},{2,3,4}},
{{3},{2},{1,2,4},{0,3,4},{2,3,4}},
{{4},{4},{2,3,4},{2,3,4},{0,1,2,3,4}}
};
V[a_,b_][c_]:=Count[M[[a+1,b+1]],c];
,
FR[5,0][10],
obs=Range[0,4];unit=0;
M={
{{0},{1},{2},{3},{4}},
{{1},{0,2},{1,3},{2,4},{3,4}},
{{2},{1,3},{0,2,4},{1,3,4},{2,3,4}},
{{3},{2,4},{1,3,4},{0,2,3,4},{1,2,3,4}},
{{4},{3,4},{2,3,4},{1,2,3,4},{0,1,2,3,4}}
};
V[a_,b_][c_]:=Count[M[[a+1,b+1]],c];
,
(*FR[5,2][3],
obs=Range[0,4];unit=0;
M={
{{0},{1},{2},{3},{4}},
{{1},{0},{3},{2},{4}},
{{2},{3},{1,4},{0,4},{2,3}},
{{3},{2},{0,4},{1,4},{2,3}},
{{4},{4},{2,3},{2,3},{0,1,4}}
};
V[a_,b_][c_]:=Count[M[[a+1,b+1]],c];(*No unitary braiding*)
,*)
FR[5,4][1],
obs=Range[0,4];unit=0;
M={
{{0},{1},{2},{3},{4}},
{{1},{4},{0},{2},{3}},
{{2},{0},{3},{4},{1}},
{{3},{2},{4},{1},{0}},
{{4},{3},{1},{0},{2}}
};
V[a_,b_][c_]:=Count[M[[a+1,b+1]],c];
]



Switch[model,
{FR[2,0][1],_},

\[CurlyPhi][4][1,1][0]:=I^model[[2]];

rep0={X0[0,0,0][0][0,0]->1,X0[0,0,1][1][0,1]->1,X0[0,1,0][1][1,1]->1,X0[0,1,1][0][1,0]->1,X0[1,0,0][1][1,0]->1,X0[1,0,1][0][1,1]->1,X0[1,1,0][0][0,1]->1,X0[1,1,1][1][0,0]->\[CurlyPhi][4][1,1][0]^2,X0[0,0][0]->1,X0[0,1][1]->1,X0[1,0][1]->1,X0[1,1][0]->\[CurlyPhi][4][1,1][0]
};
,
{FR[2,0][2],_},
\[Phi][1,1][1]:=Exp[(-1)^model[[2]] (3 \[Pi] I)/5];
rep0={X0[0,0,0][0][0,0]->1,X0[0,0,1][1][0,1]->1,X0[0,1,0][1][1,1]->1,X0[0,1,1][0][1,0]->1,X0[0,1,1][1][1,1]->1,X0[1,0,0][1][1,0]->1,X0[1,0,1][0][1,1]->1,X0[1,0,1][1][1,1]->1,X0[1,1,0][0][0,1]->1,X0[1,1,0][1][1,1]->1,X0[1,1,1][1][0,0]->1/2 (-1+Sqrt[5]),X0[1,1,1][1][0,1]->Root[-1 + #^2 + #^4& , 2, 0],X0[1,1,1][1][1,0]->Root[-1 + #^2 + #^4& , 2, 0],X0[1,1,1][0][1,1]->1,X0[1,1,1][1][1,1]->1/2 (1-Sqrt[5]),X0[0,0][0]->1,X0[0,1][1]->1,X0[1,0][1]->1,X0[1,1][0]->\[Phi][1,1][1]^2,X0[1,1][1]->\[Phi][1,1][1]
};
,
{FR[3,0][1],_},

\[Phi][2,2][0]:={E^(-((7 I \[Pi])/8)),E^((I \[Pi])/8),E^(-((5 I \[Pi])/8)),E^((3 I \[Pi])/8),E^(-((3 I \[Pi])/8)),E^((5 I \[Pi])/8),E^(-((I \[Pi])/8)),E^((7 I \[Pi])/8)}[[Mod[model[[2]],8,1]]];
rep0={X0[0,0,0][0][0,0]->1,X0[0,0,1][1][0,1]->1,X0[0,0,2][2][0,2]->1,X0[0,1,0][1][1,1]->1,X0[0,1,1][0][1,0]->1,X0[0,1,2][2][1,2]->1,X0[0,2,0][2][2,2]->1,X0[0,2,1][2][2,2]->1,X0[0,2,2][0][2,0]->1,X0[0,2,2][1][2,1]->1,X0[1,0,0][1][1,0]->1,X0[1,0,1][0][1,1]->1,X0[1,0,2][2][1,2]->1,X0[1,1,0][0][0,1]->1,X0[1,1,1][1][0,0]->1,X0[1,1,2][2][0,2]->1,X0[1,2,0][2][2,2]->1,X0[1,2,1][2][2,2]->-1,X0[1,2,2][1][2,0]->1,X0[1,2,2][0][2,1]->1,X0[2,0,0][2][2,0]->1,X0[2,0,1][2][2,1]->1,X0[2,0,2][0][2,2]->1,X0[2,0,2][1][2,2]->1,X0[2,1,0][2][2,1]->1,X0[2,1,1][2][2,0]->1,X0[2,1,2][0][2,2]->1,X0[2,1,2][1][2,2]->-1,X0[2,2,0][0][0,2]->1,X0[2,2,0][1][1,2]->1,X0[2,2,1][1][0,2]->1,X0[2,2,1][0][1,2]->1,X0[2,2,2][2][0,0]->(1+\[Phi][2,2][0]^4)/(2 \[Phi][2,2][0]^2),X0[2,2,2][2][0,1]->(1+\[Phi][2,2][0]^4)/(2 \[Phi][2,2][0]^2),X0[2,2,2][2][1,0]->(1+\[Phi][2,2][0]^4)/(2 \[Phi][2,2][0]^2),X0[2,2,2][2][1,1]->-((1+\[Phi][2,2][0]^4)/(2 \[Phi][2,2][0]^2)),X0[0,0][0]->1,X0[0,1][1]->1,X0[0,2][2]->1,X0[1,0][1]->1,X0[1,1][0]->-1,X0[1,2][2]->-(1/\[Phi][2,2][0]^4),X0[2,0][2]->1,X0[2,1][2]->-(1/\[Phi][2,2][0]^4),X0[2,2][0]->\[Phi][2,2][0],X0[2,2][1]->1/\[Phi][2,2][0]^3
};
,
{FR[3,0][2],_},
\[CurlyPhi][3][2,2][2]:=Exp[(2 \[Pi] I)/3 model[[2]]];
rep0={X0[0,0,0][0][0,0]->1,X0[0,0,1][1][0,1]->1,X0[0,0,2][2][0,2]->1,X0[0,1,0][1][1,1]->1,X0[0,1,1][0][1,0]->1,X0[0,1,2][2][1,2]->1,X0[0,2,0][2][2,2]->1,X0[0,2,1][2][2,2]->1,X0[0,2,2][0][2,0]->1,X0[0,2,2][1][2,1]->1,X0[0,2,2][2][2,2]->1,X0[1,0,0][1][1,0]->1,X0[1,0,1][0][1,1]->1,X0[1,0,2][2][1,2]->1,X0[1,1,0][0][0,1]->1,X0[1,1,1][1][0,0]->1,X0[1,1,2][2][0,2]->1,X0[1,2,0][2][2,2]->1,X0[1,2,1][2][2,2]->1,X0[1,2,2][1][2,0]->1,X0[1,2,2][0][2,1]->1,X0[1,2,2][2][2,2]->-1,X0[2,0,0][2][2,0]->1,X0[2,0,1][2][2,1]->1,X0[2,0,2][0][2,2]->1,X0[2,0,2][1][2,2]->1,X0[2,0,2][2][2,2]->1,X0[2,1,0][2][2,1]->1,X0[2,1,1][2][2,0]->1,X0[2,1,2][0][2,2]->1,X0[2,1,2][1][2,2]->1,X0[2,1,2][2][2,2]->-1,X0[2,2,0][0][0,2]->1,X0[2,2,0][1][1,2]->1,X0[2,2,0][2][2,2]->1,X0[2,2,1][1][0,2]->1,X0[2,2,1][0][1,2]->1,X0[2,2,1][2][2,2]->-1,X0[2,2,2][2][0,0]->1/2,X0[2,2,2][2][0,1]->1/2,X0[2,2,2][2][0,2]->1/Sqrt[2],X0[2,2,2][2][1,0]->1/2,X0[2,2,2][2][1,1]->1/2,X0[2,2,2][2][1,2]->-(1/Sqrt[2]),X0[2,2,2][2][2,0]->1/Sqrt[2],X0[2,2,2][2][2,1]->-(1/Sqrt[2]),X0[2,2,2][0][2,2]->1,X0[2,2,2][1][2,2]->-1,X0[2,2,2][2][2,2]->0,X0[0,0][0]->1,X0[0,1][1]->1,X0[0,2][2]->1,X0[1,0][1]->1,X0[1,1][0]->1,X0[1,2][2]->-1,X0[2,0][2]->1,X0[2,1][2]->-1,X0[2,2][0]->\[CurlyPhi][3][2,2][2]^2,X0[2,2][1]->-\[CurlyPhi][3][2,2][2]^2,X0[2,2][2]->\[CurlyPhi][3][2,2][2]
};
,
{FR[3,0][3],_},

\[Phi][1,1][2]:=Exp[(3 \[Pi] I)/7 (-1)^model[[2]]];

rep0={X0[0,0,0][0][0,0]->1,X0[0,0,1][1][0,1]->1,X0[0,0,2][2][0,2]->1,X0[0,1,0][1][1,1]->1,X0[0,1,1][0][1,0]->1,X0[0,1,1][2][1,2]->1,X0[0,1,2][1][1,1]->1,X0[0,1,2][2][1,2]->1,X0[0,2,0][2][2,2]->1,X0[0,2,1][1][2,1]->1,X0[0,2,1][2][2,2]->1,X0[0,2,2][0][2,0]->1,X0[0,2,2][1][2,1]->1,X0[0,2,2][2][2,2]->1,X0[1,0,0][1][1,0]->1,X0[1,0,1][0][1,1]->1,X0[1,0,1][2][1,1]->1,X0[1,0,2][1][1,2]->1,X0[1,0,2][2][1,2]->1,X0[1,1,0][0][0,1]->1,X0[1,1,0][2][2,1]->1,X0[1,1,1][1][0,0]->Root[1 - # - 2 #^2 + #^3& , 2, 0],X0[1,1,1][1][0,2]->Root[1 - 4 #^2 + 3 #^4 + #^6& , 4, 0],X0[1,1,1][1][2,0]->Root[1 - 4 #^2 + 3 #^4 + #^6& , 1, 0],X0[1,1,1][1][2,2]->Root[1 - # - 2 #^2 + #^3& , 2, 0],X0[1,1,1][2][2,2]->1,X0[1,1,2][2][0,1]->Root[1 - 2 #^2 - #^4 + #^6& , 3, 0],X0[1,1,2][2][0,2]->Root[1 - #^2 - 2 #^4 + #^6& , 3, 0],X0[1,1,2][0][2,1]->1,X0[1,1,2][2][2,1]->Root[1 - #^2 - 2 #^4 + #^6& , 3, 0],X0[1,1,2][1][2,2]->-1,X0[1,1,2][2][2,2]->Root[1 - 2 #^2 - #^4 + #^6& , 2, 0],X0[1,2,0][1][1,2]->1,X0[1,2,0][2][2,2]->1,X0[1,2,1][0][1,1]->-1,X0[1,2,1][2][1,1]->Root[1 - 2 # - #^2 + #^3& , 2, 0],X0[1,2,1][2][1,2]->Root[-1 - #^2 + 2 #^4 + #^6& , 2, 0],X0[1,2,1][2][2,1]->Root[-1 - #^2 + 2 #^4 + #^6& , 1, 0],X0[1,2,1][1][2,2]->-1,X0[1,2,1][2][2,2]->Root[1 - 2 # - #^2 + #^3& , 2, 0],X0[1,2,2][1][1,0]->Root[1 - 2 #^2 - #^4 + #^6& , 3, 0],X0[1,2,2][2][1,1]->Root[1 - # - 2 #^2 + #^3& , 1, 0],X0[1,2,2][1][1,2]->Root[1 - #^2 - 2 #^4 + #^6& , 3, 0],X0[1,2,2][2][1,2]->Root[1 - 4 #^2 + 3 #^4 + #^6& , 2, 0],X0[1,2,2][1][2,0]->Root[1 - #^2 - 2 #^4 + #^6& , 2, 0],X0[1,2,2][0][2,1]->-1,X0[1,2,2][2][2,1]->Root[1 - 4 #^2 + 3 #^4 + #^6& , 3, 0],X0[1,2,2][1][2,2]->Root[1 - 2 #^2 - #^4 + #^6& , 3, 0],X0[1,2,2][2][2,2]->Root[1 - # - 2 #^2 + #^3& , 1, 0],X0[2,0,0][2][2,0]->1,X0[2,0,1][1][2,1]->1,X0[2,0,1][2][2,1]->1,X0[2,0,2][0][2,2]->1,X0[2,0,2][1][2,2]->1,X0[2,0,2][2][2,2]->1,X0[2,1,0][1][1,1]->1,X0[2,1,0][2][2,1]->1,X0[2,1,1][2][1,0]->Root[1 - 2 #^2 - #^4 + #^6& , 2, 0],X0[2,1,1][0][1,2]->-1,X0[2,1,1][2][1,2]->Root[1 - #^2 - 2 #^4 + #^6& , 2, 0],X0[2,1,1][2][2,0]->Root[1 - #^2 - 2 #^4 + #^6& , 3, 0],X0[2,1,1][1][2,2]->1,X0[2,1,1][2][2,2]->Root[1 - 2 #^2 - #^4 + #^6& , 2, 0],X0[2,1,2][1][1,1]->Root[-1 - 2 # + #^2 + #^3& , 2, 0],X0[2,1,2][2][1,1]->Root[1 - # - 2 #^2 + #^3& , 1, 0],X0[2,1,2][1][1,2]->Root[-1 - #^2 + 2 #^4 + #^6& , 2, 0],X0[2,1,2][2][1,2]->Root[1 - 4 #^2 + 3 #^4 + #^6& , 3, 0],X0[2,1,2][1][2,1]->Root[-1 - #^2 + 2 #^4 + #^6& , 2, 0],X0[2,1,2][2][2,1]->Root[1 - 4 #^2 + 3 #^4 + #^6& , 2, 0],X0[2,1,2][0][2,2]->1,X0[2,1,2][1][2,2]->Root[1 - 2 # - #^2 + #^3& , 2, 0],X0[2,1,2][2][2,2]->Root[1 - # - 2 #^2 + #^3& , 1, 0],X0[2,2,0][0][0,2]->1,X0[2,2,0][1][1,2]->1,X0[2,2,0][2][2,2]->1,X0[2,2,1][1][0,1]->Root[1 - 2 #^2 - #^4 + #^6& , 3, 0],X0[2,2,1][1][0,2]->Root[1 - #^2 - 2 #^4 + #^6& , 2, 0],X0[2,2,1][2][1,1]->Root[-1 - # + 2 #^2 + #^3& , 3, 0],X0[2,2,1][0][1,2]->-1,X0[2,2,1][2][1,2]->Root[1 - 4 #^2 + 3 #^4 + #^6& , 3, 0],X0[2,2,1][1][2,1]->Root[1 - #^2 - 2 #^4 + #^6& , 2, 0],X0[2,2,1][2][2,1]->Root[1 - 4 #^2 + 3 #^4 + #^6& , 3, 0],X0[2,2,1][1][2,2]->Root[1 - 2 #^2 - #^4 + #^6& , 2, 0],X0[2,2,1][2][2,2]->Root[1 - # - 2 #^2 + #^3& , 1, 0],X0[2,2,2][2][0,0]->Root[1 - 2 # - #^2 + #^3& , 2, 0],X0[2,2,2][2][0,1]->Root[1 - 4 #^2 + 3 #^4 + #^6& , 2, 0],X0[2,2,2][2][0,2]->Root[1 - 2 #^2 - #^4 + #^6& , 3, 0],X0[2,2,2][2][1,0]->Root[1 - 4 #^2 + 3 #^4 + #^6& , 2, 0],X0[2,2,2][1][1,1]->Root[1 - # - 2 #^2 + #^3& , 1, 0],X0[2,2,2][2][1,1]->Root[1 - 4 # + 3 #^2 + #^3& , 2, 0],X0[2,2,2][1][1,2]->Root[1 - 4 #^2 + 3 #^4 + #^6& , 2, 0],X0[2,2,2][2][1,2]->Root[-1 - 4 #^2 + 11 #^4 + #^6& , 2, 0],X0[2,2,2][2][2,0]->Root[1 - 2 #^2 - #^4 + #^6& , 3, 0],X0[2,2,2][1][2,1]->Root[1 - 4 #^2 + 3 #^4 + #^6& , 3, 0],X0[2,2,2][2][2,1]->Root[-1 - 4 #^2 + 11 #^4 + #^6& , 2, 0],X0[2,2,2][0][2,2]->1,X0[2,2,2][1][2,2]->Root[1 - # - 2 #^2 + #^3& , 1, 0],X0[2,2,2][2][2,2]->Root[-1 + 6 # - 5 #^2 + #^3& , 1, 0],X0[0,0][0]->1,X0[0,1][1]->1,X0[0,2][2]->1,X0[1,0][1]->1,X0[1,1][0]->\[Phi][1,1][2]^4,X0[1,1][2]->\[Phi][1,1][2],X0[1,2][1]->-\[Phi][1,1][2]^3,X0[1,2][2]->\[Phi][1,1][2]^2,X0[2,0][2]->1,X0[2,1][1]->-\[Phi][1,1][2]^3,X0[2,1][2]->\[Phi][1,1][2]^2,X0[2,2][0]->\[Phi][1,1][2]^6,X0[2,2][1]->\[Phi][1,1][2]^4,X0[2,2][2]->Root[1 - 2 # - #^2 + #^3& , 1, 0]+\[Phi][1,1][2]^4
};
,
{FR[3,2][1],_},

\[CurlyPhi][3][1,1][2]:=Exp[(2 \[Pi] I)/3 model[[2]]];
rep0={X0[0,0,0][0][0,0]->1,X0[0,0,1][1][0,1]->1,X0[0,0,2][2][0,2]->1,X0[0,1,0][1][1,1]->1,X0[0,1,1][2][1,2]->1,X0[0,1,2][0][1,0]->1,X0[0,2,0][2][2,2]->1,X0[0,2,1][0][2,0]->1,X0[0,2,2][1][2,1]->1,X0[1,0,0][1][1,0]->1,X0[1,0,1][2][1,1]->1,X0[1,0,2][0][1,2]->1,X0[1,1,0][2][2,1]->1,X0[1,1,1][0][2,2]->1,X0[1,1,2][1][2,0]->1,X0[1,2,0][0][0,2]->1,X0[1,2,1][1][0,0]->1,X0[1,2,2][2][0,1]->1,X0[2,0,0][2][2,0]->1,X0[2,0,1][0][2,1]->1,X0[2,0,2][1][2,2]->1,X0[2,1,0][0][0,1]->1,X0[2,1,1][1][0,2]->1,X0[2,1,2][2][0,0]->1,X0[2,2,0][1][1,2]->1,X0[2,2,1][2][1,0]->1,X0[2,2,2][0][1,1]->1,X0[0,0][0]->1,X0[0,1][1]->1,X0[0,2][2]->1,X0[1,0][1]->1,X0[1,1][2]->\[CurlyPhi][3][1,1][2],X0[1,2][0]->\[CurlyPhi][3][1,1][2]^2,X0[2,0][2]->1,X0[2,1][0]->\[CurlyPhi][3][1,1][2]^2,X0[2,2][1]->\[CurlyPhi][3][1,1][2]
};
,
{FR[4,0][1],_},

x=IntegerDigits[model[[2]],MixedRadix[{2,4,4}],3];
\[Zeta][2,1][3]:=(-1)^x[[1]];
\[CurlyPhi][4][3,3][0]:=I^x[[2]];
\[CurlyPhi][4][1,2,1][2][3,3]:=I^x[[3]];
rep0={X0[0,0,0][0][0,0]->1,X0[0,0,1][1][0,1]->1,X0[0,0,2][2][0,2]->1,X0[0,0,3][3][0,3]->1,X0[0,1,0][1][1,1]->1,X0[0,1,1][0][1,0]->1,X0[0,1,2][3][1,3]->1,X0[0,1,3][2][1,2]->1,X0[0,2,0][2][2,2]->1,X0[0,2,1][3][2,3]->1,X0[0,2,2][0][2,0]->1,X0[0,2,3][1][2,1]->1,X0[0,3,0][3][3,3]->1,X0[0,3,1][2][3,2]->1,X0[0,3,2][1][3,1]->1,X0[0,3,3][0][3,0]->1,X0[1,0,0][1][1,0]->1,X0[1,0,1][0][1,1]->1,X0[1,0,2][3][1,2]->1,X0[1,0,3][2][1,3]->1,X0[1,1,0][0][0,1]->1,X0[1,1,1][1][0,0]->\[CurlyPhi][4][1,2,1][2][3,3]^2,X0[1,1,2][2][0,3]->\[CurlyPhi][4][1,2,1][2][3,3]^2,X0[1,1,3][3][0,2]->1,X0[1,2,0][3][3,2]->1,X0[1,2,1][2][3,3]->\[CurlyPhi][4][1,2,1][2][3,3]^2,X0[1,2,2][1][3,0]->\[CurlyPhi][4][1,2,1][2][3,3]^2,X0[1,2,3][0][3,1]->1,X0[1,3,0][2][2,3]->1,X0[1,3,1][3][2,2]->1,X0[1,3,2][0][2,1]->1,X0[1,3,3][1][2,0]->1,X0[2,0,0][2][2,0]->1,X0[2,0,1][3][2,1]->1,X0[2,0,2][0][2,2]->1,X0[2,0,3][1][2,3]->1,X0[2,1,0][3][3,1]->1,X0[2,1,1][2][3,0]->1,X0[2,1,2][1][3,3]->1,X0[2,1,3][0][3,2]->1,X0[2,2,0][0][0,2]->1,X0[2,2,1][1][0,3]->\[CurlyPhi][4][1,2,1][2][3,3]^2,X0[2,2,2][2][0,0]->\[CurlyPhi][4][3,3][0]^2 \[CurlyPhi][4][1,2,1][2][3,3]^2,X0[2,2,3][3][0,1]->\[CurlyPhi][4][3,3][0]^2,X0[2,3,0][1][1,3]->1,X0[2,3,1][0][1,2]->\[CurlyPhi][4][1,2,1][2][3,3]^2,X0[2,3,2][3][1,1]->\[CurlyPhi][4][3,3][0]^2 \[CurlyPhi][4][1,2,1][2][3,3]^2,X0[2,3,3][2][1,0]->\[CurlyPhi][4][3,3][0]^2,X0[3,0,0][3][3,0]->1,X0[3,0,1][2][3,1]->1,X0[3,0,2][1][3,2]->1,X0[3,0,3][0][3,3]->1,X0[3,1,0][2][2,1]->1,X0[3,1,1][3][2,0]->\[CurlyPhi][4][1,2,1][2][3,3]^2,X0[3,1,2][0][2,3]->\[CurlyPhi][4][1,2,1][2][3,3]^2,X0[3,1,3][1][2,2]->1,X0[3,2,0][1][1,2]->1,X0[3,2,1][0][1,3]->1,X0[3,2,2][3][1,0]->\[CurlyPhi][4][3,3][0]^2,X0[3,2,3][2][1,1]->\[CurlyPhi][4][3,3][0]^2,X0[3,3,0][0][0,3]->1,X0[3,3,1][1][0,2]->\[CurlyPhi][4][1,2,1][2][3,3]^2,X0[3,3,2][2][0,1]->\[CurlyPhi][4][3,3][0]^2 \[CurlyPhi][4][1,2,1][2][3,3]^2,X0[3,3,3][3][0,0]->\[CurlyPhi][4][3,3][0]^2,X0[0,0][0]->1,X0[0,1][1]->1,X0[0,2][2]->1,X0[0,3][3]->1,X0[1,0][1]->1,X0[1,1][0]->\[Zeta][2,1][3] \[CurlyPhi][4][1,2,1][2][3,3],X0[1,2][3]->1,X0[1,3][2]->\[Zeta][2,1][3] \[CurlyPhi][4][1,2,1][2][3,3]^3,X0[2,0][2]->1,X0[2,1][3]->\[Zeta][2,1][3],X0[2,2][0]->\[CurlyPhi][4][3,3][0] \[CurlyPhi][4][1,2,1][2][3,3]^3,X0[2,3][1]->\[Zeta][2,1][3] \[CurlyPhi][4][3,3][0] \[CurlyPhi][4][1,2,1][2][3,3]^3,X0[3,0][3]->1,X0[3,1][2]->\[CurlyPhi][4][1,2,1][2][3,3]^3,X0[3,2][1]->\[CurlyPhi][4][3,3][0] \[CurlyPhi][4][1,2,1][2][3,3]^3,X0[3,3][0]->\[CurlyPhi][4][3,3][0]
};
,
{FR[4,0][2],_},

x=IntegerDigits[model[[2]],MixedRadix[{2,4}],2];
\[CurlyPhi][5][3,3][3]:=Exp[(-1)^x[[1]] (2 \[Pi] I)/5];
\[CurlyPhi][4][1,3][2]:=I^x[[2]];
rep0={X0[0,0,0][0][0,0]->1,X0[0,0,1][1][0,1]->1,X0[0,0,2][2][0,2]->1,X0[0,0,3][3][0,3]->1,X0[0,1,0][1][1,1]->1,X0[0,1,1][0][1,0]->1,X0[0,1,2][3][1,3]->1,X0[0,1,3][2][1,2]->1,X0[0,2,0][2][2,2]->1,X0[0,2,1][3][2,3]->1,X0[0,2,2][0][2,0]->1,X0[0,2,2][3][2,3]->1,X0[0,2,3][1][2,1]->1,X0[0,2,3][2][2,2]->1,X0[0,3,0][3][3,3]->1,X0[0,3,1][2][3,2]->1,X0[0,3,2][1][3,1]->1,X0[0,3,2][2][3,2]->1,X0[0,3,3][0][3,0]->1,X0[0,3,3][3][3,3]->1,X0[1,0,0][1][1,0]->1,X0[1,0,1][0][1,1]->1,X0[1,0,2][3][1,2]->1,X0[1,0,3][2][1,3]->1,X0[1,1,0][0][0,1]->1,X0[1,1,1][1][0,0]->\[CurlyPhi][4][1,3][2]^2,X0[1,1,2][2][0,3]->\[CurlyPhi][4][1,3][2]^2,X0[1,1,3][3][0,2]->1,X0[1,2,0][3][3,2]->1,X0[1,2,1][2][3,3]->1,X0[1,2,2][1][3,0]->1,X0[1,2,2][2][3,3]->1,X0[1,2,3][0][3,1]->1,X0[1,2,3][3][3,2]->1,X0[1,3,0][2][2,3]->1,X0[1,3,1][3][2,2]->\[CurlyPhi][4][1,3][2]^2,X0[1,3,2][0][2,1]->\[CurlyPhi][4][1,3][2]^2,X0[1,3,2][3][2,2]->\[CurlyPhi][4][1,3][2]^2,X0[1,3,3][1][2,0]->1,X0[1,3,3][2][2,3]->1,X0[2,0,0][2][2,0]->1,X0[2,0,1][3][2,1]->1,X0[2,0,2][0][2,2]->1,X0[2,0,2][3][2,2]->1,X0[2,0,3][1][2,3]->1,X0[2,0,3][2][2,3]->1,X0[2,1,0][3][3,1]->1,X0[2,1,1][2][3,0]->1,X0[2,1,2][1][3,3]->1,X0[2,1,2][2][3,3]->1,X0[2,1,3][0][3,2]->1,X0[2,1,3][3][3,2]->1,X0[2,2,0][0][0,2]->1,X0[2,2,0][3][3,2]->1,X0[2,2,1][1][0,3]->\[CurlyPhi][4][1,3][2]^2,X0[2,2,1][2][3,3]->1,X0[2,2,2][2][0,0]->1/2 (-1+Sqrt[5]) \[CurlyPhi][4][1,3][2]^2,X0[2,2,2][2][0,3]->Root[-1 + #^2 + #^4& , 2, 0],X0[2,2,2][2][3,0]->Root[-1 + #^2 + #^4& , 2, 0] \[CurlyPhi][4][1,3][2]^2,X0[2,2,2][1][3,3]->1,X0[2,2,2][2][3,3]->1/2 (1-Sqrt[5]),X0[2,2,3][3][0,1]->1/2 (-1+Sqrt[5]),X0[2,2,3][3][0,2]->Root[-1 + #^2 + #^4& , 2, 0] \[CurlyPhi][4][1,3][2]^2,X0[2,2,3][3][3,1]->Root[-1 + #^2 + #^4& , 2, 0] \[CurlyPhi][4][1,3][2]^2,X0[2,2,3][0][3,2]->1,X0[2,2,3][3][3,2]->1/2 (1-Sqrt[5]),X0[2,3,0][1][1,3]->1,X0[2,3,0][2][2,3]->1,X0[2,3,1][0][1,2]->\[CurlyPhi][4][1,3][2]^2,X0[2,3,1][3][2,2]->\[CurlyPhi][4][1,3][2]^2,X0[2,3,2][3][1,1]->1/2 (-1+Sqrt[5]) \[CurlyPhi][4][1,3][2]^2,X0[2,3,2][3][1,2]->Root[-1 + #^2 + #^4& , 2, 0],X0[2,3,2][3][2,1]->Root[-1 + #^2 + #^4& , 2, 0],X0[2,3,2][0][2,2]->\[CurlyPhi][4][1,3][2]^2,X0[2,3,2][3][2,2]->-(1/2) (-1+Sqrt[5]) \[CurlyPhi][4][1,3][2]^2,X0[2,3,3][2][1,0]->1/2 (-1+Sqrt[5]),X0[2,3,3][2][1,3]->Root[-1 + #^2 + #^4& , 2, 0] \[CurlyPhi][4][1,3][2]^2,X0[2,3,3][2][2,0]->Root[-1 + #^2 + #^4& , 2, 0] \[CurlyPhi][4][1,3][2]^2,X0[2,3,3][1][2,3]->1,X0[2,3,3][2][2,3]->1/2 (1-Sqrt[5]),X0[3,0,0][3][3,0]->1,X0[3,0,1][2][3,1]->1,X0[3,0,2][1][3,2]->1,X0[3,0,2][2][3,2]->1,X0[3,0,3][0][3,3]->1,X0[3,0,3][3][3,3]->1,X0[3,1,0][2][2,1]->1,X0[3,1,1][3][2,0]->\[CurlyPhi][4][1,3][2]^2,X0[3,1,2][0][2,3]->\[CurlyPhi][4][1,3][2]^2,X0[3,1,2][3][2,3]->\[CurlyPhi][4][1,3][2]^2,X0[3,1,3][1][2,2]->1,X0[3,1,3][2][2,2]->1,X0[3,2,0][1][1,2]->1,X0[3,2,0][2][2,2]->1,X0[3,2,1][0][1,3]->\[CurlyPhi][4][1,3][2]^2,X0[3,2,1][3][2,3]->\[CurlyPhi][4][1,3][2]^2,X0[3,2,2][3][1,0]->1/2 (-1+Sqrt[5]) \[CurlyPhi][4][1,3][2]^2,X0[3,2,2][3][1,3]->Root[-1 + #^2 + #^4& , 2, 0],X0[3,2,2][3][2,0]->Root[-1 + #^2 + #^4& , 2, 0],X0[3,2,2][0][2,3]->\[CurlyPhi][4][1,3][2]^2,X0[3,2,2][3][2,3]->-(1/2) (-1+Sqrt[5]) \[CurlyPhi][4][1,3][2]^2,X0[3,2,3][2][1,1]->1/2 (-1+Sqrt[5]),X0[3,2,3][2][1,2]->Root[-1 + #^2 + #^4& , 2, 0] \[CurlyPhi][4][1,3][2]^2,X0[3,2,3][2][2,1]->Root[-1 + #^2 + #^4& , 2, 0] \[CurlyPhi][4][1,3][2]^2,X0[3,2,3][1][2,2]->1,X0[3,2,3][2][2,2]->1/2 (1-Sqrt[5]),X0[3,3,0][0][0,3]->1,X0[3,3,0][3][3,3]->1,X0[3,3,1][1][0,2]->1,X0[3,3,1][2][3,2]->\[CurlyPhi][4][1,3][2]^2,X0[3,3,2][2][0,1]->1/2 (-1+Sqrt[5]),X0[3,3,2][2][0,2]->Root[-1 + #^2 + #^4& , 2, 0] \[CurlyPhi][4][1,3][2]^2,X0[3,3,2][2][3,1]->Root[-1 + #^2 + #^4& , 2, 0],X0[3,3,2][1][3,2]->\[CurlyPhi][4][1,3][2]^2,X0[3,3,2][2][3,2]->-(1/2) (-1+Sqrt[5]) \[CurlyPhi][4][1,3][2]^2,X0[3,3,3][3][0,0]->(-3+Sqrt[5]-(-1+Sqrt[5]) \[CurlyPhi][5][3,3][3]^3)/(2 (1+\[CurlyPhi][5][3,3][3]^2)),X0[3,3,3][3][0,3]->Root[-1 + #^2 + #^4& , 2, 0] \[CurlyPhi][4][1,3][2]^2,X0[3,3,3][3][3,0]->(Sqrt[-2+Sqrt[5]] \[CurlyPhi][4][1,3][2]^2 \[CurlyPhi][5][3,3][3])/(1+\[CurlyPhi][5][3,3][3]^2),X0[3,3,3][0][3,3]->1,X0[3,3,3][3][3,3]->((-3+Sqrt[5]) \[CurlyPhi][5][3,3][3])/(2 (1+\[CurlyPhi][5][3,3][3]^2)),X0[0,0][0]->1,X0[0,1][1]->1,X0[0,2][2]->1,X0[0,3][3]->1,X0[1,0][1]->1,X0[1,1][0]->\[CurlyPhi][4][1,3][2]^3,X0[1,2][3]->\[CurlyPhi][4][1,3][2]^3,X0[1,3][2]->\[CurlyPhi][4][1,3][2]^2,X0[2,0][2]->1,X0[2,1][3]->\[CurlyPhi][4][1,3][2]^3,X0[2,2][0]->\[CurlyPhi][4][1,3][2]^3 \[CurlyPhi][5][3,3][3]^2,X0[2,2][3]->-\[CurlyPhi][4][1,3][2]^3 \[CurlyPhi][5][3,3][3],X0[2,3][1]->\[CurlyPhi][4][1,3][2]^2 \[CurlyPhi][5][3,3][3]^2,X0[2,3][2]->-\[CurlyPhi][4][1,3][2]^2 \[CurlyPhi][5][3,3][3],X0[3,0][3]->1,X0[3,1][2]->\[CurlyPhi][4][1,3][2]^2,X0[3,2][1]->\[CurlyPhi][4][1,3][2]^2 \[CurlyPhi][5][3,3][3]^2,X0[3,2][2]->-\[CurlyPhi][4][1,3][2]^2 \[CurlyPhi][5][3,3][3],X0[3,3][0]->\[CurlyPhi][5][3,3][3]^2,X0[3,3][3]->-\[CurlyPhi][5][3,3][3]
};
,
{FR[4,0][3],_},

\[CurlyPhi][5][2,2][0]:=Exp[(2 \[Pi] I)/5 model[[2]]];
rep0={X0[0,0,0][0][0,0]->1,X0[0,0,1][1][0,1]->1,X0[0,0,2][2][0,2]->1,X0[0,0,3][3][0,3]->1,X0[0,1,0][1][1,1]->1,X0[0,1,1][0][1,0]->1,X0[0,1,2][2][1,2]->1,X0[0,1,3][3][1,3]->1,X0[0,2,0][2][2,2]->1,X0[0,2,1][2][2,2]->1,X0[0,2,2][0][2,0]->1,X0[0,2,2][1][2,1]->1,X0[0,2,2][3][2,3]->1,X0[0,2,3][2][2,2]->1,X0[0,2,3][3][2,3]->1,X0[0,3,0][3][3,3]->1,X0[0,3,1][3][3,3]->1,X0[0,3,2][2][3,2]->1,X0[0,3,2][3][3,3]->1,X0[0,3,3][0][3,0]->1,X0[0,3,3][1][3,1]->1,X0[0,3,3][2][3,2]->1,X0[1,0,0][1][1,0]->1,X0[1,0,1][0][1,1]->1,X0[1,0,2][2][1,2]->1,X0[1,0,3][3][1,3]->1,X0[1,1,0][0][0,1]->1,X0[1,1,1][1][0,0]->1,X0[1,1,2][2][0,2]->1,X0[1,1,3][3][0,3]->1,X0[1,2,0][2][2,2]->1,X0[1,2,1][2][2,2]->1,X0[1,2,2][1][2,0]->1,X0[1,2,2][0][2,1]->1,X0[1,2,2][3][2,3]->-1,X0[1,2,3][2][2,2]->-1,X0[1,2,3][3][2,3]->1,X0[1,3,0][3][3,3]->1,X0[1,3,1][3][3,3]->1,X0[1,3,2][2][3,2]->-1,X0[1,3,2][3][3,3]->-1,X0[1,3,3][1][3,0]->-1,X0[1,3,3][0][3,1]->-1,X0[1,3,3][2][3,2]->1,X0[2,0,0][2][2,0]->1,X0[2,0,1][2][2,1]->1,X0[2,0,2][0][2,2]->1,X0[2,0,2][1][2,2]->1,X0[2,0,2][3][2,2]->1,X0[2,0,3][2][2,3]->1,X0[2,0,3][3][2,3]->1,X0[2,1,0][2][2,1]->1,X0[2,1,1][2][2,0]->1,X0[2,1,2][0][2,2]->1,X0[2,1,2][1][2,2]->1,X0[2,1,2][3][2,2]->-1,X0[2,1,3][2][2,3]->-1,X0[2,1,3][3][2,3]->1,X0[2,2,0][0][0,2]->1,X0[2,2,0][1][1,2]->1,X0[2,2,0][3][3,2]->1,X0[2,2,1][1][0,2]->1,X0[2,2,1][0][1,2]->1,X0[2,2,1][3][3,2]->1,X0[2,2,2][2][0,0]->1/2,X0[2,2,2][2][0,1]->1/2,X0[2,2,2][2][0,3]->1/Sqrt[2],X0[2,2,2][2][1,0]->1/2,X0[2,2,2][2][1,1]->1/2,X0[2,2,2][2][1,3]->-(1/Sqrt[2]),X0[2,2,2][2][3,0]->1/Sqrt[2],X0[2,2,2][2][3,1]->-(1/Sqrt[2]),X0[2,2,2][2][3,3]->0,X0[2,2,2][3][3,3]->1,X0[2,2,3][3][0,2]->1/Sqrt[2],X0[2,2,3][3][0,3]->1/Sqrt[2],X0[2,2,3][3][1,2]->-(1/Sqrt[2]),X0[2,2,3][3][1,3]->1/Sqrt[2],X0[2,2,3][0][3,2]->1,X0[2,2,3][1][3,2]->1,X0[2,2,3][2][3,3]->1,X0[2,3,0][2][2,3]->1,X0[2,3,0][3][3,3]->1,X0[2,3,1][2][2,3]->1,X0[2,3,1][3][3,3]->-1,X0[2,3,2][0][2,2]->1,X0[2,3,2][1][2,2]->-1,X0[2,3,2][3][2,2]->0,X0[2,3,2][3][2,3]->1,X0[2,3,2][3][3,2]->1,X0[2,3,2][2][3,3]->1,X0[2,3,2][3][3,3]->0,X0[2,3,3][2][2,0]->1/Sqrt[2],X0[2,3,3][2][2,1]->1/Sqrt[2],X0[2,3,3][3][2,2]->1,X0[2,3,3][2][3,0]->1/Sqrt[2],X0[2,3,3][2][3,1]->-(1/Sqrt[2]),X0[2,3,3][0][3,2]->1,X0[2,3,3][1][3,2]->-1,X0[3,0,0][3][3,0]->1,X0[3,0,1][3][3,1]->1,X0[3,0,2][2][3,2]->1,X0[3,0,2][3][3,2]->1,X0[3,0,3][0][3,3]->1,X0[3,0,3][1][3,3]->1,X0[3,0,3][2][3,3]->1,X0[3,1,0][3][3,1]->1,X0[3,1,1][3][3,0]->1,X0[3,1,2][2][3,2]->1,X0[3,1,2][3][3,2]->-1,X0[3,1,3][0][3,3]->-1,X0[3,1,3][1][3,3]->-1,X0[3,1,3][2][3,3]->1,X0[3,2,0][2][2,2]->1,X0[3,2,0][3][3,2]->1,X0[3,2,1][2][2,2]->-1,X0[3,2,1][3][3,2]->-1,X0[3,2,2][3][2,0]->1/Sqrt[2],X0[3,2,2][3][2,1]->1/Sqrt[2],X0[3,2,2][0][2,3]->1,X0[3,2,2][1][2,3]->1,X0[3,2,2][3][3,0]->1/Sqrt[2],X0[3,2,2][3][3,1]->-(1/Sqrt[2]),X0[3,2,2][2][3,3]->1,X0[3,2,3][2][2,2]->0,X0[3,2,3][3][2,2]->1,X0[3,2,3][2][2,3]->1,X0[3,2,3][2][3,2]->1,X0[3,2,3][0][3,3]->1,X0[3,2,3][1][3,3]->-1,X0[3,2,3][2][3,3]->0,X0[3,3,0][0][0,3]->1,X0[3,3,0][1][1,3]->1,X0[3,3,0][2][2,3]->1,X0[3,3,1][1][0,3]->1,X0[3,3,1][0][1,3]->1,X0[3,3,1][2][2,3]->-1,X0[3,3,2][2][0,2]->1/Sqrt[2],X0[3,3,2][2][0,3]->1/Sqrt[2],X0[3,3,2][2][1,2]->1/Sqrt[2],X0[3,3,2][2][1,3]->-(1/Sqrt[2]),X0[3,3,2][3][2,2]->1,X0[3,3,2][0][2,3]->1,X0[3,3,2][1][2,3]->-1,X0[3,3,3][3][0,0]->1/2,X0[3,3,3][3][0,1]->1/2,X0[3,3,3][3][0,2]->1/Sqrt[2],X0[3,3,3][3][1,0]->-(1/2),X0[3,3,3][3][1,1]->-(1/2),X0[3,3,3][3][1,2]->1/Sqrt[2],X0[3,3,3][3][2,0]->1/Sqrt[2],X0[3,3,3][3][2,1]->-(1/Sqrt[2]),X0[3,3,3][2][2,2]->1,X0[3,3,3][3][2,2]->0,X0[0,0][0]->1,X0[0,1][1]->1,X0[0,2][2]->1,X0[0,3][3]->1,X0[1,0][1]->1,X0[1,1][0]->1,X0[1,2][2]->-1,X0[1,3][3]->1,X0[2,0][2]->1,X0[2,1][2]->-1,X0[2,2][0]->\[CurlyPhi][5][2,2][0],X0[2,2][1]->-\[CurlyPhi][5][2,2][0],X0[2,2][3]->\[CurlyPhi][5][2,2][0]^4,X0[2,3][2]->\[CurlyPhi][5][2,2][0]^2,X0[2,3][3]->\[CurlyPhi][5][2,2][0]^3,X0[3,0][3]->1,X0[3,1][3]->1,X0[3,2][2]->\[CurlyPhi][5][2,2][0]^2,X0[3,2][3]->\[CurlyPhi][5][2,2][0]^3,X0[3,3][0]->\[CurlyPhi][5][2,2][0]^4,X0[3,3][1]->-\[CurlyPhi][5][2,2][0]^4,X0[3,3][2]->\[CurlyPhi][5][2,2][0]
};
,
{FR[4,0][4],_},
\[CurlyPhi][8][1,2][3]:=Exp[(-1)^model[[2]] (I \[Pi])/4];
rep0={X0[0,0,0][0][0,0]->1,X0[0,0,1][1][0,1]->1,X0[0,0,2][2][0,2]->1,X0[0,0,3][3][0,3]->1,X0[0,1,0][1][1,1]->1,X0[0,1,1][0][1,0]->1,X0[0,1,2][3][1,3]->1,X0[0,1,3][2][1,2]->1,X0[0,2,0][2][2,2]->1,X0[0,2,1][3][2,3]->1,X0[0,2,2][0][2,0]->1,X0[0,2,2][2][2,2]->1,X0[0,2,2][3][2,3]->1,X0[0,2,3][1][2,1]->1,X0[0,2,3][2][2,2]->1,X0[0,2,3][3][2,3]->1,X0[0,3,0][3][3,3]->1,X0[0,3,1][2][3,2]->1,X0[0,3,2][1][3,1]->1,X0[0,3,2][2][3,2]->1,X0[0,3,2][3][3,3]->1,X0[0,3,3][0][3,0]->1,X0[0,3,3][2][3,2]->1,X0[0,3,3][3][3,3]->1,X0[1,0,0][1][1,0]->1,X0[1,0,1][0][1,1]->1,X0[1,0,2][3][1,2]->1,X0[1,0,3][2][1,3]->1,X0[1,1,0][0][0,1]->1,X0[1,1,1][1][0,0]->1,X0[1,1,2][2][0,3]->1,X0[1,1,3][3][0,2]->1,X0[1,2,0][3][3,2]->1,X0[1,2,1][2][3,3]->1,X0[1,2,2][1][3,0]->1,X0[1,2,2][3][3,2]->1,X0[1,2,2][2][3,3]->1,X0[1,2,3][0][3,1]->1,X0[1,2,3][3][3,2]->-1,X0[1,2,3][2][3,3]->1,X0[1,3,0][2][2,3]->1,X0[1,3,1][3][2,2]->1,X0[1,3,2][0][2,1]->1,X0[1,3,2][3][2,2]->1,X0[1,3,2][2][2,3]->1,X0[1,3,3][1][2,0]->1,X0[1,3,3][3][2,2]->1,X0[1,3,3][2][2,3]->-1,X0[2,0,0][2][2,0]->1,X0[2,0,1][3][2,1]->1,X0[2,0,2][0][2,2]->1,X0[2,0,2][2][2,2]->1,X0[2,0,2][3][2,2]->1,X0[2,0,3][1][2,3]->1,X0[2,0,3][2][2,3]->1,X0[2,0,3][3][2,3]->1,X0[2,1,0][3][3,1]->1,X0[2,1,1][2][3,0]->1,X0[2,1,2][1][3,3]->1,X0[2,1,2][2][3,3]->-1,X0[2,1,2][3][3,3]->1,X0[2,1,3][0][3,2]->1,X0[2,1,3][2][3,2]->1,X0[2,1,3][3][3,2]->1,X0[2,2,0][0][0,2]->1,X0[2,2,0][2][2,2]->1,X0[2,2,0][3][3,2]->1,X0[2,2,1][1][0,3]->1,X0[2,2,1][3][2,3]->1,X0[2,2,1][2][3,3]->1,X0[2,2,2][2][0,0]->-1+Sqrt[2],X0[2,2,2][2][0,2]->Sqrt[-1+Sqrt[2]],X0[2,2,2][2][0,3]->-Sqrt[-1+Sqrt[2]],X0[2,2,2][2][2,0]->Sqrt[-1+Sqrt[2]],X0[2,2,2][0][2,2]->1,X0[2,2,2][2][2,2]->1-1/Sqrt[2],X0[2,2,2][3][2,2]->-(1/Sqrt[2]),X0[2,2,2][2][2,3]->1/Sqrt[2],X0[2,2,2][3][2,3]->-(1/Sqrt[2]),X0[2,2,2][2][3,0]->-Sqrt[-1+Sqrt[2]],X0[2,2,2][2][3,2]->1/Sqrt[2],X0[2,2,2][3][3,2]->-(1/Sqrt[2]),X0[2,2,2][1][3,3]->-1,X0[2,2,2][2][3,3]->1-1/Sqrt[2],X0[2,2,2][3][3,3]->1/Sqrt[2],X0[2,2,3][3][0,1]->-1+Sqrt[2],X0[2,2,3][3][0,2]->-Sqrt[-1+Sqrt[2]],X0[2,2,3][3][0,3]->Sqrt[-1+Sqrt[2]],X0[2,2,3][3][2,1]->Sqrt[-1+Sqrt[2]],X0[2,2,3][2][2,2]->-(1/Sqrt[2]),X0[2,2,3][3][2,2]->1/Sqrt[2],X0[2,2,3][1][2,3]->1,X0[2,2,3][2][2,3]->-(1/Sqrt[2]),X0[2,2,3][3][2,3]->1-1/Sqrt[2],X0[2,2,3][3][3,1]->Sqrt[-1+Sqrt[2]],X0[2,2,3][0][3,2]->-1,X0[2,2,3][2][3,2]->1/Sqrt[2],X0[2,2,3][3][3,2]->-1+1/Sqrt[2],X0[2,2,3][2][3,3]->-(1/Sqrt[2]),X0[2,2,3][3][3,3]->-(1/Sqrt[2]),X0[2,3,0][1][1,3]->1,X0[2,3,0][2][2,3]->1,X0[2,3,0][3][3,3]->1,X0[2,3,1][0][1,2]->1,X0[2,3,1][3][2,2]->1,X0[2,3,1][2][3,2]->1,X0[2,3,2][3][1,1]->-1+Sqrt[2],X0[2,3,2][3][1,2]->Sqrt[-1+Sqrt[2]],X0[2,3,2][3][1,3]->Sqrt[-1+Sqrt[2]],X0[2,3,2][3][2,1]->Sqrt[-1+Sqrt[2]],X0[2,3,2][0][2,2]->1,X0[2,3,2][2][2,2]->-(1/Sqrt[2]),X0[2,3,2][3][2,2]->1-1/Sqrt[2],X0[2,3,2][2][2,3]->-(1/Sqrt[2]),X0[2,3,2][3][2,3]->-(1/Sqrt[2]),X0[2,3,2][3][3,1]->Sqrt[-1+Sqrt[2]],X0[2,3,2][2][3,2]->-(1/Sqrt[2]),X0[2,3,2][3][3,2]->-(1/Sqrt[2]),X0[2,3,2][1][3,3]->1,X0[2,3,2][2][3,3]->1/Sqrt[2],X0[2,3,2][3][3,3]->1-1/Sqrt[2],X0[2,3,3][2][1,0]->-1+Sqrt[2],X0[2,3,3][2][1,2]->Sqrt[-1+Sqrt[2]],X0[2,3,3][2][1,3]->-Sqrt[-1+Sqrt[2]],X0[2,3,3][2][2,0]->Sqrt[-1+Sqrt[2]],X0[2,3,3][2][2,2]->-(1/Sqrt[2]),X0[2,3,3][3][2,2]->-(1/Sqrt[2]),X0[2,3,3][1][2,3]->-1,X0[2,3,3][2][2,3]->-1+1/Sqrt[2],X0[2,3,3][3][2,3]->1/Sqrt[2],X0[2,3,3][2][3,0]->Sqrt[-1+Sqrt[2]],X0[2,3,3][0][3,2]->1,X0[2,3,3][2][3,2]->1-1/Sqrt[2],X0[2,3,3][3][3,2]->-(1/Sqrt[2]),X0[2,3,3][2][3,3]->1/Sqrt[2],X0[2,3,3][3][3,3]->-(1/Sqrt[2]),X0[3,0,0][3][3,0]->1,X0[3,0,1][2][3,1]->1,X0[3,0,2][1][3,2]->1,X0[3,0,2][2][3,2]->1,X0[3,0,2][3][3,2]->1,X0[3,0,3][0][3,3]->1,X0[3,0,3][2][3,3]->1,X0[3,0,3][3][3,3]->1,X0[3,1,0][2][2,1]->1,X0[3,1,1][3][2,0]->1,X0[3,1,2][0][2,3]->1,X0[3,1,2][2][2,3]->1,X0[3,1,2][3][2,3]->1,X0[3,1,3][1][2,2]->1,X0[3,1,3][2][2,2]->-1,X0[3,1,3][3][2,2]->1,X0[3,2,0][1][1,2]->1,X0[3,2,0][2][2,2]->1,X0[3,2,0][3][3,2]->1,X0[3,2,1][0][1,3]->1,X0[3,2,1][3][2,3]->-1,X0[3,2,1][2][3,3]->1,X0[3,2,2][3][1,0]->-1+Sqrt[2],X0[3,2,2][3][1,2]->Sqrt[-1+Sqrt[2]],X0[3,2,2][3][1,3]->Sqrt[-1+Sqrt[2]],X0[3,2,2][3][2,0]->-Sqrt[-1+Sqrt[2]],X0[3,2,2][2][2,2]->-(1/Sqrt[2]),X0[3,2,2][3][2,2]->1/Sqrt[2],X0[3,2,2][0][2,3]->-1,X0[3,2,2][2][2,3]->1/Sqrt[2],X0[3,2,2][3][2,3]->-1+1/Sqrt[2],X0[3,2,2][3][3,0]->Sqrt[-1+Sqrt[2]],X0[3,2,2][1][3,2]->1,X0[3,2,2][2][3,2]->-(1/Sqrt[2]),X0[3,2,2][3][3,2]->1-1/Sqrt[2],X0[3,2,2][2][3,3]->-(1/Sqrt[2]),X0[3,2,2][3][3,3]->-(1/Sqrt[2]),X0[3,2,3][2][1,1]->-1+Sqrt[2],X0[3,2,3][2][1,2]->-Sqrt[-1+Sqrt[2]],X0[3,2,3][2][1,3]->Sqrt[-1+Sqrt[2]],X0[3,2,3][2][2,1]->-Sqrt[-1+Sqrt[2]],X0[3,2,3][1][2,2]->-1,X0[3,2,3][2][2,2]->1-1/Sqrt[2],X0[3,2,3][3][2,2]->1/Sqrt[2],X0[3,2,3][2][2,3]->1/Sqrt[2],X0[3,2,3][3][2,3]->1/Sqrt[2],X0[3,2,3][2][3,1]->Sqrt[-1+Sqrt[2]],X0[3,2,3][2][3,2]->1/Sqrt[2],X0[3,2,3][3][3,2]->1/Sqrt[2],X0[3,2,3][0][3,3]->1,X0[3,2,3][2][3,3]->1-1/Sqrt[2],X0[3,2,3][3][3,3]->-(1/Sqrt[2]),X0[3,3,0][0][0,3]->1,X0[3,3,0][2][2,3]->1,X0[3,3,0][3][3,3]->1,X0[3,3,1][1][0,2]->1,X0[3,3,1][3][2,2]->1,X0[3,3,1][2][3,2]->-1,X0[3,3,2][2][0,1]->-1+Sqrt[2],X0[3,3,2][2][0,2]->Sqrt[-1+Sqrt[2]],X0[3,3,2][2][0,3]->Sqrt[-1+Sqrt[2]],X0[3,3,2][2][2,1]->Sqrt[-1+Sqrt[2]],X0[3,3,2][2][2,2]->-(1/Sqrt[2]),X0[3,3,2][3][2,2]->-(1/Sqrt[2]),X0[3,3,2][0][2,3]->1,X0[3,3,2][2][2,3]->1-1/Sqrt[2],X0[3,3,2][3][2,3]->-(1/Sqrt[2]),X0[3,3,2][2][3,1]->-Sqrt[-1+Sqrt[2]],X0[3,3,2][1][3,2]->-1,X0[3,3,2][2][3,2]->-1+1/Sqrt[2],X0[3,3,2][3][3,2]->1/Sqrt[2],X0[3,3,2][2][3,3]->1/Sqrt[2],X0[3,3,2][3][3,3]->-(1/Sqrt[2]),X0[3,3,3][3][0,0]->-1+Sqrt[2],X0[3,3,3][3][0,2]->Sqrt[-1+Sqrt[2]],X0[3,3,3][3][0,3]->Sqrt[-1+Sqrt[2]],X0[3,3,3][3][2,0]->Sqrt[-1+Sqrt[2]],X0[3,3,3][1][2,2]->1,X0[3,3,3][2][2,2]->1/Sqrt[2],X0[3,3,3][3][2,2]->1-1/Sqrt[2],X0[3,3,3][2][2,3]->1/Sqrt[2],X0[3,3,3][3][2,3]->-(1/Sqrt[2]),X0[3,3,3][3][3,0]->Sqrt[-1+Sqrt[2]],X0[3,3,3][2][3,2]->1/Sqrt[2],X0[3,3,3][3][3,2]->-(1/Sqrt[2]),X0[3,3,3][0][3,3]->1,X0[3,3,3][2][3,3]->-(1/Sqrt[2]),X0[3,3,3][3][3,3]->1-1/Sqrt[2],X0[0,0][0]->1,X0[0,1][1]->1,X0[0,2][2]->1,X0[0,3][3]->1,X0[1,0][1]->1,X0[1,1][0]->-1,X0[1,2][3]->1,X0[1,3][2]->-1,X0[2,0][2]->1,X0[2,1][3]->1,X0[2,2][0]->-\[CurlyPhi][8][1,2][3]^6,X0[2,2][2]->(Sqrt[2]-\[CurlyPhi][8][1,2][3]) \[CurlyPhi][8][1,2][3]^6,X0[2,2][3]->-(Sqrt[2]-\[CurlyPhi][8][1,2][3])^2 \[CurlyPhi][8][1,2][3]^5,X0[2,3][1]->-\[CurlyPhi][8][1,2][3]^6,X0[2,3][2]->(Sqrt[2]-\[CurlyPhi][8][1,2][3])^2 \[CurlyPhi][8][1,2][3]^5,X0[2,3][3]->(Sqrt[2]-\[CurlyPhi][8][1,2][3]) \[CurlyPhi][8][1,2][3]^6,X0[3,0][3]->1,X0[3,1][2]->-1,X0[3,2][1]->-\[CurlyPhi][8][1,2][3]^6,X0[3,2][2]->-\[CurlyPhi][8][1,2][3]^7,X0[3,2][3]->(Sqrt[2]-\[CurlyPhi][8][1,2][3]) \[CurlyPhi][8][1,2][3]^6,X0[3,3][0]->\[CurlyPhi][8][1,2][3]^6,X0[3,3][2]->\[CurlyPhi][8][1,2][3]^6 (-Sqrt[2]+\[CurlyPhi][8][1,2][3]),X0[3,3][3]->(Sqrt[2]-\[CurlyPhi][8][1,2][3])^2 \[CurlyPhi][8][1,2][3]^5
};
,
{FR[4,0][5],_},

x=IntegerDigits[model[[2]],2,2];

\[CurlyPhi][10][1,1][1]:=Exp[(-1)^x[[1]] (3 I \[Pi])/5];
\[CurlyPhi][10][3,3][2]:=Exp[(-1)^x[[2]] (3 I \[Pi])/5];

rep0={X0[0,0,0][0][0,0]->1,X0[0,0,1][1][0,1]->1,X0[0,0,2][2][0,2]->1,X0[0,0,3][3][0,3]->1,X0[0,1,0][1][1,1]->1,X0[0,1,1][0][1,0]->1,X0[0,1,1][1][1,1]->1,X0[0,1,2][3][1,3]->1,X0[0,1,3][2][1,2]->1,X0[0,1,3][3][1,3]->1,X0[0,2,0][2][2,2]->1,X0[0,2,1][3][2,3]->1,X0[0,2,2][0][2,0]->1,X0[0,2,2][2][2,2]->1,X0[0,2,3][1][2,1]->1,X0[0,2,3][3][2,3]->1,X0[0,3,0][3][3,3]->1,X0[0,3,1][2][3,2]->1,X0[0,3,1][3][3,3]->1,X0[0,3,2][1][3,1]->1,X0[0,3,2][3][3,3]->1,X0[0,3,3][0][3,0]->1,X0[0,3,3][1][3,1]->1,X0[0,3,3][2][3,2]->1,X0[0,3,3][3][3,3]->1,X0[1,0,0][1][1,0]->1,X0[1,0,1][0][1,1]->1,X0[1,0,1][1][1,1]->1,X0[1,0,2][3][1,2]->1,X0[1,0,3][2][1,3]->1,X0[1,0,3][3][1,3]->1,X0[1,1,0][0][0,1]->1,X0[1,1,0][1][1,1]->1,X0[1,1,1][1][0,0]->1/2 (-1+Sqrt[5]),X0[1,1,1][1][0,1]->Root[-1 + #^2 + #^4& , 2, 0],X0[1,1,1][1][1,0]->Root[-1 + #^2 + #^4& , 2, 0],X0[1,1,1][0][1,1]->1,X0[1,1,1][1][1,1]->1/2 (1-Sqrt[5]),X0[1,1,2][2][0,3]->1,X0[1,1,2][3][1,3]->1,X0[1,1,3][3][0,2]->1/2 (-1+Sqrt[5]),X0[1,1,3][3][0,3]->Root[-1 + #^2 + #^4& , 2, 0],X0[1,1,3][3][1,2]->Root[-1 + #^2 + #^4& , 2, 0],X0[1,1,3][2][1,3]->1,X0[1,1,3][3][1,3]->1/2 (1-Sqrt[5]),X0[1,2,0][3][3,2]->1,X0[1,2,1][2][3,3]->1,X0[1,2,1][3][3,3]->1,X0[1,2,2][1][3,0]->1,X0[1,2,2][3][3,2]->1,X0[1,2,3][0][3,1]->1,X0[1,2,3][1][3,1]->1,X0[1,2,3][2][3,3]->1,X0[1,2,3][3][3,3]->1,X0[1,3,0][2][2,3]->1,X0[1,3,0][3][3,3]->1,X0[1,3,1][3][2,2]->1/2 (-1+Sqrt[5]),X0[1,3,1][3][2,3]->Root[-1 + #^2 + #^4& , 2, 0],X0[1,3,1][3][3,2]->Root[-1 + #^2 + #^4& , 2, 0],X0[1,3,1][2][3,3]->1,X0[1,3,1][3][3,3]->1/2 (1-Sqrt[5]),X0[1,3,2][0][2,1]->1,X0[1,3,2][2][2,3]->1,X0[1,3,2][1][3,1]->1,X0[1,3,2][3][3,3]->1,X0[1,3,3][1][2,0]->1/2 (-1+Sqrt[5]),X0[1,3,3][1][2,1]->Root[-1 + #^2 + #^4& , 2, 0],X0[1,3,3][3][2,2]->1/2 (-1+Sqrt[5]),X0[1,3,3][3][2,3]->Root[-1 + #^2 + #^4& , 2, 0],X0[1,3,3][1][3,0]->Root[-1 + #^2 + #^4& , 2, 0],X0[1,3,3][0][3,1]->1,X0[1,3,3][1][3,1]->1/2 (1-Sqrt[5]),X0[1,3,3][3][3,2]->Root[-1 + #^2 + #^4& , 2, 0],X0[1,3,3][2][3,3]->1,X0[1,3,3][3][3,3]->1/2 (1-Sqrt[5]),X0[2,0,0][2][2,0]->1,X0[2,0,1][3][2,1]->1,X0[2,0,2][0][2,2]->1,X0[2,0,2][2][2,2]->1,X0[2,0,3][1][2,3]->1,X0[2,0,3][3][2,3]->1,X0[2,1,0][3][3,1]->1,X0[2,1,1][2][3,0]->1,X0[2,1,1][3][3,1]->1,X0[2,1,2][1][3,3]->1,X0[2,1,2][3][3,3]->1,X0[2,1,3][0][3,2]->1,X0[2,1,3][2][3,2]->1,X0[2,1,3][1][3,3]->1,X0[2,1,3][3][3,3]->1,X0[2,2,0][0][0,2]->1,X0[2,2,0][2][2,2]->1,X0[2,2,1][1][0,3]->1,X0[2,2,1][3][2,3]->1,X0[2,2,2][2][0,0]->1/2 (-1+Sqrt[5]),X0[2,2,2][2][0,2]->Root[-1 + #^2 + #^4& , 2, 0],X0[2,2,2][2][2,0]->Root[-1 + #^2 + #^4& , 2, 0],X0[2,2,2][0][2,2]->1,X0[2,2,2][2][2,2]->1/2 (1-Sqrt[5]),X0[2,2,3][3][0,1]->1/2 (-1+Sqrt[5]),X0[2,2,3][3][0,3]->Root[-1 + #^2 + #^4& , 2, 0],X0[2,2,3][3][2,1]->Root[-1 + #^2 + #^4& , 2, 0],X0[2,2,3][1][2,3]->1,X0[2,2,3][3][2,3]->1/2 (1-Sqrt[5]),X0[2,3,0][1][1,3]->1,X0[2,3,0][3][3,3]->1,X0[2,3,1][0][1,2]->1,X0[2,3,1][1][1,3]->1,X0[2,3,1][2][3,2]->1,X0[2,3,1][3][3,3]->1,X0[2,3,2][3][1,1]->1/2 (-1+Sqrt[5]),X0[2,3,2][3][1,3]->Root[-1 + #^2 + #^4& , 2, 0],X0[2,3,2][3][3,1]->Root[-1 + #^2 + #^4& , 2, 0],X0[2,3,2][1][3,3]->1,X0[2,3,2][3][3,3]->1/2 (1-Sqrt[5]),X0[2,3,3][2][1,0]->1/2 (-1+Sqrt[5]),X0[2,3,3][3][1,1]->1/2 (-1+Sqrt[5]),X0[2,3,3][2][1,2]->Root[-1 + #^2 + #^4& , 2, 0],X0[2,3,3][3][1,3]->Root[-1 + #^2 + #^4& , 2, 0],X0[2,3,3][2][3,0]->Root[-1 + #^2 + #^4& , 2, 0],X0[2,3,3][3][3,1]->Root[-1 + #^2 + #^4& , 2, 0],X0[2,3,3][0][3,2]->1,X0[2,3,3][2][3,2]->1/2 (1-Sqrt[5]),X0[2,3,3][1][3,3]->1,X0[2,3,3][3][3,3]->1/2 (1-Sqrt[5]),X0[3,0,0][3][3,0]->1,X0[3,0,1][2][3,1]->1,X0[3,0,1][3][3,1]->1,X0[3,0,2][1][3,2]->1,X0[3,0,2][3][3,2]->1,X0[3,0,3][0][3,3]->1,X0[3,0,3][1][3,3]->1,X0[3,0,3][2][3,3]->1,X0[3,0,3][3][3,3]->1,X0[3,1,0][2][2,1]->1,X0[3,1,0][3][3,1]->1,X0[3,1,1][3][2,0]->1/2 (-1+Sqrt[5]),X0[3,1,1][3][2,1]->Root[-1 + #^2 + #^4& , 2, 0],X0[3,1,1][3][3,0]->Root[-1 + #^2 + #^4& , 2, 0],X0[3,1,1][2][3,1]->1,X0[3,1,1][3][3,1]->1/2 (1-Sqrt[5]),X0[3,1,2][0][2,3]->1,X0[3,1,2][2][2,3]->1,X0[3,1,2][1][3,3]->1,X0[3,1,2][3][3,3]->1,X0[3,1,3][1][2,2]->1/2 (-1+Sqrt[5]),X0[3,1,3][3][2,2]->1/2 (-1+Sqrt[5]),X0[3,1,3][1][2,3]->Root[-1 + #^2 + #^4& , 2, 0],X0[3,1,3][3][2,3]->Root[-1 + #^2 + #^4& , 2, 0],X0[3,1,3][1][3,2]->Root[-1 + #^2 + #^4& , 2, 0],X0[3,1,3][3][3,2]->Root[-1 + #^2 + #^4& , 2, 0],X0[3,1,3][0][3,3]->1,X0[3,1,3][1][3,3]->1/2 (1-Sqrt[5]),X0[3,1,3][2][3,3]->1,X0[3,1,3][3][3,3]->1/2 (1-Sqrt[5]),X0[3,2,0][1][1,2]->1,X0[3,2,0][3][3,2]->1,X0[3,2,1][0][1,3]->1,X0[3,2,1][1][1,3]->1,X0[3,2,1][2][3,3]->1,X0[3,2,1][3][3,3]->1,X0[3,2,2][3][1,0]->1/2 (-1+Sqrt[5]),X0[3,2,2][3][1,2]->Root[-1 + #^2 + #^4& , 2, 0],X0[3,2,2][3][3,0]->Root[-1 + #^2 + #^4& , 2, 0],X0[3,2,2][1][3,2]->1,X0[3,2,2][3][3,2]->1/2 (1-Sqrt[5]),X0[3,2,3][2][1,1]->1/2 (-1+Sqrt[5]),X0[3,2,3][3][1,1]->1/2 (-1+Sqrt[5]),X0[3,2,3][2][1,3]->Root[-1 + #^2 + #^4& , 2, 0],X0[3,2,3][3][1,3]->Root[-1 + #^2 + #^4& , 2, 0],X0[3,2,3][2][3,1]->Root[-1 + #^2 + #^4& , 2, 0],X0[3,2,3][3][3,1]->Root[-1 + #^2 + #^4& , 2, 0],X0[3,2,3][0][3,3]->1,X0[3,2,3][1][3,3]->1,X0[3,2,3][2][3,3]->1/2 (1-Sqrt[5]),X0[3,2,3][3][3,3]->1/2 (1-Sqrt[5]),X0[3,3,0][0][0,3]->1,X0[3,3,0][1][1,3]->1,X0[3,3,0][2][2,3]->1,X0[3,3,0][3][3,3]->1,X0[3,3,1][1][0,2]->1/2 (-1+Sqrt[5]),X0[3,3,1][1][0,3]->Root[-1 + #^2 + #^4& , 2, 0],X0[3,3,1][1][1,2]->Root[-1 + #^2 + #^4& , 2, 0],X0[3,3,1][0][1,3]->1,X0[3,3,1][1][1,3]->1/2 (1-Sqrt[5]),X0[3,3,1][3][2,2]->1/2 (-1+Sqrt[5]),X0[3,3,1][3][2,3]->Root[-1 + #^2 + #^4& , 2, 0],X0[3,3,1][3][3,2]->Root[-1 + #^2 + #^4& , 2, 0],X0[3,3,1][2][3,3]->1,X0[3,3,1][3][3,3]->1/2 (1-Sqrt[5]),X0[3,3,2][2][0,1]->1/2 (-1+Sqrt[5]),X0[3,3,2][2][0,3]->Root[-1 + #^2 + #^4& , 2, 0],X0[3,3,2][3][1,1]->1/2 (-1+Sqrt[5]),X0[3,3,2][3][1,3]->Root[-1 + #^2 + #^4& , 2, 0],X0[3,3,2][2][2,1]->Root[-1 + #^2 + #^4& , 2, 0],X0[3,3,2][0][2,3]->1,X0[3,3,2][2][2,3]->1/2 (1-Sqrt[5]),X0[3,3,2][3][3,1]->Root[-1 + #^2 + #^4& , 2, 0],X0[3,3,2][1][3,3]->1,X0[3,3,2][3][3,3]->1/2 (1-Sqrt[5]),X0[3,3,3][3][0,0]->1/2 (3-Sqrt[5]),X0[3,3,3][3][0,1]->Sqrt[-2+Sqrt[5]],X0[3,3,3][3][0,2]->Sqrt[-2+Sqrt[5]],X0[3,3,3][3][0,3]->1/2 (-1+Sqrt[5]),X0[3,3,3][3][1,0]->Sqrt[-2+Sqrt[5]],X0[3,3,3][2][1,1]->1/2 (-1+Sqrt[5]),X0[3,3,3][3][1,1]->1/2 (-3+Sqrt[5]),X0[3,3,3][3][1,2]->1/2 (-1+Sqrt[5]),X0[3,3,3][2][1,3]->Root[-1 + #^2 + #^4& , 2, 0],X0[3,3,3][3][1,3]->-Sqrt[-2+Sqrt[5]],X0[3,3,3][3][2,0]->Sqrt[-2+Sqrt[5]],X0[3,3,3][3][2,1]->1/2 (-1+Sqrt[5]),X0[3,3,3][1][2,2]->1/2 (-1+Sqrt[5]),X0[3,3,3][3][2,2]->1/2 (-3+Sqrt[5]),X0[3,3,3][1][2,3]->Root[-1 + #^2 + #^4& , 2, 0],X0[3,3,3][3][2,3]->-Sqrt[-2+Sqrt[5]],X0[3,3,3][3][3,0]->1/2 (-1+Sqrt[5]),X0[3,3,3][2][3,1]->Root[-1 + #^2 + #^4& , 2, 0],X0[3,3,3][3][3,1]->-Sqrt[-2+Sqrt[5]],X0[3,3,3][1][3,2]->Root[-1 + #^2 + #^4& , 2, 0],X0[3,3,3][3][3,2]->-Sqrt[-2+Sqrt[5]],X0[3,3,3][0][3,3]->1,X0[3,3,3][1][3,3]->1/2 (1-Sqrt[5]),X0[3,3,3][2][3,3]->1/2 (1-Sqrt[5]),X0[3,3,3][3][3,3]->1/2 (3-Sqrt[5]),X0[0,0][0]->1,X0[0,1][1]->1,X0[0,2][2]->1,X0[0,3][3]->1,X0[1,0][1]->1,X0[1,1][0]->\[CurlyPhi][10][1,1][1]^2,X0[1,1][1]->\[CurlyPhi][10][1,1][1],X0[1,2][3]->1,X0[1,3][2]->\[CurlyPhi][10][1,1][1]^2,X0[1,3][3]->\[CurlyPhi][10][1,1][1],X0[2,0][2]->1,X0[2,1][3]->1,X0[2,2][0]->\[CurlyPhi][10][3,3][2]^2,X0[2,2][2]->\[CurlyPhi][10][3,3][2],X0[2,3][1]->\[CurlyPhi][10][3,3][2]^2,X0[2,3][3]->\[CurlyPhi][10][3,3][2],X0[3,0][3]->1,X0[3,1][2]->\[CurlyPhi][10][1,1][1]^2,X0[3,1][3]->\[CurlyPhi][10][1,1][1],X0[3,2][1]->\[CurlyPhi][10][3,3][2]^2,X0[3,2][3]->\[CurlyPhi][10][3,3][2],X0[3,3][0]->\[CurlyPhi][10][1,1][1]^2 \[CurlyPhi][10][3,3][2]^2,X0[3,3][1]->\[CurlyPhi][10][1,1][1] \[CurlyPhi][10][3,3][2]^2,X0[3,3][2]->\[CurlyPhi][10][1,1][1]^2 \[CurlyPhi][10][3,3][2],X0[3,3][3]->\[CurlyPhi][10][1,1][1] \[CurlyPhi][10][3,3][2]
};
,
{FR[4,0][6],_},

\[CurlyPhi][9][1,1][2]:=Exp[(-1)^model[[2]] (4 I \[Pi])/9];

rep0={X0[0,0,0][0][0,0]->1,X0[0,0,1][1][0,1]->1,X0[0,0,2][2][0,2]->1,X0[0,0,3][3][0,3]->1,X0[0,1,0][1][1,1]->1,X0[0,1,1][0][1,0]->1,X0[0,1,1][2][1,2]->1,X0[0,1,2][1][1,1]->1,X0[0,1,2][3][1,3]->1,X0[0,1,3][2][1,2]->1,X0[0,1,3][3][1,3]->1,X0[0,2,0][2][2,2]->1,X0[0,2,1][1][2,1]->1,X0[0,2,1][3][2,3]->1,X0[0,2,2][0][2,0]->1,X0[0,2,2][2][2,2]->1,X0[0,2,2][3][2,3]->1,X0[0,2,3][1][2,1]->1,X0[0,2,3][2][2,2]->1,X0[0,2,3][3][2,3]->1,X0[0,3,0][3][3,3]->1,X0[0,3,1][2][3,2]->1,X0[0,3,1][3][3,3]->1,X0[0,3,2][1][3,1]->1,X0[0,3,2][2][3,2]->1,X0[0,3,2][3][3,3]->1,X0[0,3,3][0][3,0]->1,X0[0,3,3][1][3,1]->1,X0[0,3,3][2][3,2]->1,X0[0,3,3][3][3,3]->1,X0[1,0,0][1][1,0]->1,X0[1,0,1][0][1,1]->1,X0[1,0,1][2][1,1]->1,X0[1,0,2][1][1,2]->1,X0[1,0,2][3][1,2]->1,X0[1,0,3][2][1,3]->1,X0[1,0,3][3][1,3]->1,X0[1,1,0][0][0,1]->1,X0[1,1,0][2][2,1]->1,X0[1,1,1][1][0,0]->Root[-1 + 3 #^2 + #^3& , 3, 0],X0[1,1,1][1][0,2]->Root[3 - 9 #^2 + 6 #^4 + #^6& , 4, 0],X0[1,1,1][1][2,0]->Root[3 - 9 #^2 + 6 #^4 + #^6& , 1, 0],X0[1,1,1][1][2,2]->Root[-1 + 3 #^2 + #^3& , 3, 0],X0[1,1,1][3][2,2]->1,X0[1,1,2][2][0,1]->Root[1 - 3 #^2 + 3 #^6& , 3, 0],X0[1,1,2][2][0,3]->Root[-1 + 6 #^2 - 9 #^4 + 3 #^6& , 5, 0],X0[1,1,2][0][2,1]->1,X0[1,1,2][2][2,1]->Root[-1 + 6 #^2 - 9 #^4 + 3 #^6& , 5, 0],X0[1,1,2][2][2,3]->Root[1 - 3 #^2 + 3 #^6& , 2, 0],X0[1,1,2][3][2,3]->-1,X0[1,1,3][3][0,2]->Root[-3 + 9 #^2 - 6 #^4 + #^6& , 4, 0],X0[1,1,3][3][0,3]->Root[-1 + 3 #^4 + #^6& , 1, 0],X0[1,1,3][1][2,2]->1,X0[1,1,3][3][2,2]->Root[-1 + 3 #^4 + #^6& , 1, 0],X0[1,1,3][2][2,3]->1,X0[1,1,3][3][2,3]->Root[-3 + 9 #^2 - 6 #^4 + #^6& , 3, 0],X0[1,2,0][1][1,2]->1,X0[1,2,0][3][3,2]->1,X0[1,2,1][0][1,1]->-1,X0[1,2,1][2][1,1]->Root[1 - 3 # + 3 #^3& , 2, 0],X0[1,2,1][2][1,3]->Root[1 - 9 #^4 + 9 #^6& , 4, 0],X0[1,2,1][2][3,1]->Root[1 - 9 #^4 + 9 #^6& , 1, 0],X0[1,2,1][2][3,3]->Root[1 - 3 # + 3 #^3& , 2, 0],X0[1,2,1][3][3,3]->1,X0[1,2,2][1][1,0]->Root[1 - 3 #^2 + 3 #^6& , 3, 0],X0[1,2,2][1][1,2]->Root[-1 + 6 #^2 - 9 #^4 + 3 #^6& , 5, 0],X0[1,2,2][3][1,2]->Root[-1 + 6 #^2 - 9 #^4 + 3 #^6& , 3, 0],X0[1,2,2][3][1,3]->Root[1 - 3 #^2 + 3 #^6& , 4, 0],X0[1,2,2][1][3,0]->Root[-1 + 6 #^2 - 9 #^4 + 3 #^6& , 2, 0],X0[1,2,2][1][3,2]->Root[1 - 3 #^2 + 3 #^6& , 3, 0],X0[1,2,2][3][3,2]->Root[1 - 3 #^2 + 3 #^6& , 4, 0],X0[1,2,2][2][3,3]->1,X0[1,2,2][3][3,3]->Root[-1 + 6 #^2 - 9 #^4 + 3 #^6& , 4, 0],X0[1,2,3][2][1,1]->Root[1 - 3 # + 3 #^3& , 3, 0],X0[1,2,3][3][1,2]->Root[1 - 3 #^4 + #^6& , 3, 0],X0[1,2,3][2][1,3]->Root[1 - 9 #^4 + 9 #^6& , 2, 0],X0[1,2,3][3][1,3]->Root[1 - 3 #^2 + #^6& , 3, 0],X0[1,2,3][0][3,1]->1,X0[1,2,3][2][3,1]->Root[1 - 9 #^4 + 9 #^6& , 3, 0],X0[1,2,3][1][3,2]->1,X0[1,2,3][3][3,2]->Root[1 - 3 #^2 + #^6& , 3, 0],X0[1,2,3][2][3,3]->Root[1 - 3 # + 3 #^3& , 3, 0],X0[1,2,3][3][3,3]->Root[1 - 3 #^4 + #^6& , 2, 0],X0[1,3,0][2][2,3]->1,X0[1,3,0][3][3,3]->1,X0[1,3,1][1][2,2]->-1,X0[1,3,1][3][2,2]->Root[1 - 3 # + #^3& , 2, 0],X0[1,3,1][3][2,3]->Root[-3 + 3 #^4 + #^6& , 1, 0],X0[1,3,1][3][3,2]->Root[-3 + 3 #^4 + #^6& , 1, 0],X0[1,3,1][2][3,3]->1,X0[1,3,1][3][3,3]->Root[-1 - 3 # + #^3& , 2, 0],X0[1,3,2][0][2,1]->-1,X0[1,3,2][2][2,1]->Root[-1 + 6 #^2 - 9 #^4 + 3 #^6& , 4, 0],X0[1,3,2][3][2,2]->Root[-3 + 3 #^2 + #^3& , 3, 0],X0[1,3,2][2][2,3]->Root[1 - 3 #^2 + 3 #^6& , 4, 0],X0[1,3,2][3][2,3]->Root[-1 + 3 #^2 + 6 #^4 + #^6& , 1, 0],X0[1,3,2][2][3,1]->Root[1 - 3 #^2 + 3 #^6& , 1, 0],X0[1,3,2][1][3,2]->1,X0[1,3,2][3][3,2]->Root[-1 + 3 #^2 + 6 #^4 + #^6& , 1, 0],X0[1,3,2][2][3,3]->Root[-1 + 6 #^2 - 9 #^4 + 3 #^6& , 4, 0],X0[1,3,2][3][3,3]->Root[3 - 3 #^2 + #^3& , 1, 0],X0[1,3,3][1][2,0]->Root[-3 + 9 #^2 - 6 #^4 + #^6& , 4, 0],X0[1,3,3][2][2,1]->Root[1 - 3 #^4 + #^6& , 3, 0],X0[1,3,3][1][2,2]->Root[-1 + 3 #^4 + #^6& , 2, 0],X0[1,3,3][3][2,2]->Root[1 - 3 #^2 + #^3& , 2, 0],X0[1,3,3][2][2,3]->Root[1 - 3 #^2 + #^6& , 3, 0],X0[1,3,3][3][2,3]->Root[3 - 9 #^2 + 6 #^4 + #^6& , 3, 0],X0[1,3,3][1][3,0]->Root[-1 + 3 #^4 + #^6& , 1, 0],X0[1,3,3][0][3,1]->1,X0[1,3,3][2][3,1]->Root[1 - 3 #^2 + #^6& , 2, 0],X0[1,3,3][1][3,2]->Root[-3 + 9 #^2 - 6 #^4 + #^6& , 4, 0],X0[1,3,3][3][3,2]->Root[3 - 9 #^2 + 6 #^4 + #^6& , 2, 0],X0[1,3,3][2][3,3]->Root[1 - 3 #^4 + #^6& , 3, 0],X0[1,3,3][3][3,3]->Root[1 - 3 #^2 + #^3& , 2, 0],X0[2,0,0][2][2,0]->1,X0[2,0,1][1][2,1]->1,X0[2,0,1][3][2,1]->1,X0[2,0,2][0][2,2]->1,X0[2,0,2][2][2,2]->1,X0[2,0,2][3][2,2]->1,X0[2,0,3][1][2,3]->1,X0[2,0,3][2][2,3]->1,X0[2,0,3][3][2,3]->1,X0[2,1,0][1][1,1]->1,X0[2,1,0][3][3,1]->1,X0[2,1,1][2][1,0]->Root[1 - 3 #^2 + 3 #^6& , 2, 0],X0[2,1,1][0][1,2]->-1,X0[2,1,1][2][1,2]->Root[-1 + 6 #^2 - 9 #^4 + 3 #^6& , 2, 0],X0[2,1,1][2][3,0]->Root[-1 + 6 #^2 - 9 #^4 + 3 #^6& , 5, 0],X0[2,1,1][2][3,2]->Root[1 - 3 #^2 + 3 #^6& , 2, 0],X0[2,1,1][3][3,2]->-1,X0[2,1,2][1][1,1]->Root[-1 - 3 # + 3 #^3& , 2, 0],X0[2,1,2][3][1,1]->Root[-1 - 3 # + 3 #^3& , 1, 0],X0[2,1,2][1][1,3]->Root[1 - 9 #^4 + 9 #^6& , 1, 0],X0[2,1,2][3][1,3]->Root[1 - 9 #^4 + 9 #^6& , 3, 0],X0[2,1,2][1][3,1]->Root[1 - 9 #^4 + 9 #^6& , 4, 0],X0[2,1,2][3][3,1]->Root[1 - 9 #^4 + 9 #^6& , 3, 0],X0[2,1,2][1][3,3]->Root[-1 - 3 # + 3 #^3& , 2, 0],X0[2,1,2][2][3,3]->-1,X0[2,1,2][3][3,3]->Root[1 - 3 # + 3 #^3& , 3, 0],X0[2,1,3][2][1,2]->Root[-1 + 6 #^2 - 9 #^4 + 3 #^6& , 4, 0],X0[2,1,3][3][1,2]->Root[1 - 3 #^4 + #^6& , 3, 0],X0[2,1,3][2][1,3]->Root[1 - 3 #^2 + 3 #^6& , 4, 0],X0[2,1,3][3][1,3]->Root[1 - 3 #^2 + #^6& , 2, 0],X0[2,1,3][0][3,2]->1,X0[2,1,3][2][3,2]->Root[1 - 3 #^2 + 3 #^6& , 4, 0],X0[2,1,3][3][3,2]->Root[1 - 3 #^2 + #^6& , 2, 0],X0[2,1,3][1][3,3]->1,X0[2,1,3][2][3,3]->Root[-1 + 6 #^2 - 9 #^4 + 3 #^6& , 3, 0],X0[2,1,3][3][3,3]->Root[1 - 3 #^4 + #^6& , 2, 0],X0[2,2,0][0][0,2]->1,X0[2,2,0][2][2,2]->1,X0[2,2,0][3][3,2]->1,X0[2,2,1][1][0,1]->Root[1 - 3 #^2 + 3 #^6& , 3, 0],X0[2,2,1][1][0,3]->Root[-1 + 6 #^2 - 9 #^4 + 3 #^6& , 5, 0],X0[2,2,1][1][2,1]->Root[-1 + 6 #^2 - 9 #^4 + 3 #^6& , 2, 0],X0[2,2,1][3][2,1]->Root[-1 + 6 #^2 - 9 #^4 + 3 #^6& , 4, 0],X0[2,2,1][1][2,3]->Root[1 - 3 #^2 + 3 #^6& , 3, 0],X0[2,2,1][3][2,3]->Root[1 - 3 #^2 + 3 #^6& , 1, 0],X0[2,2,1][3][3,1]->Root[1 - 3 #^2 + 3 #^6& , 1, 0],X0[2,2,1][2][3,3]->-1,X0[2,2,1][3][3,3]->Root[-1 + 6 #^2 - 9 #^4 + 3 #^6& , 3, 0],X0[2,2,2][2][0,0]->Root[1 - 3 # + 3 #^3& , 2, 0],X0[2,2,2][2][0,2]->Root[1 - 3 #^2 + 3 #^6& , 3, 0],X0[2,2,2][2][0,3]->Root[1 - 9 #^4 + 9 #^6& , 3, 0],X0[2,2,2][2][2,0]->Root[1 - 3 #^2 + 3 #^6& , 3, 0],X0[2,2,2][0][2,2]->1,X0[2,2,2][2][2,2]->Root[1 - 3 # + #^3& , 2, 0],X0[2,2,2][3][2,2]->Root[-1 + 3 #^2 + #^3& , 2, 0],X0[2,2,2][2][2,3]->Root[-1 - 3 #^2 + 9 #^4 + 3 #^6& , 1, 0],X0[2,2,2][3][2,3]->Root[3 - 9 #^2 + 6 #^4 + #^6& , 3, 0],X0[2,2,2][2][3,0]->Root[1 - 9 #^4 + 9 #^6& , 2, 0],X0[2,2,2][2][3,2]->Root[-1 - 3 #^2 + 9 #^4 + 3 #^6& , 2, 0],X0[2,2,2][3][3,2]->Root[3 - 9 #^2 + 6 #^4 + #^6& , 2, 0],X0[2,2,2][1][3,3]->-1,X0[2,2,2][2][3,3]->Root[1 + 6 # + 9 #^2 + 3 #^3& , 3, 0],X0[2,2,2][3][3,3]->Root[-1 + 3 #^2 + #^3& , 2, 0],X0[2,2,3][3][0,1]->Root[-1 + 6 #^2 - 9 #^4 + 3 #^6& , 4, 0],X0[2,2,3][3][0,2]->Root[1 - 3 #^2 + #^6& , 3, 0],X0[2,2,3][3][0,3]->Root[1 - 3 #^2 + 3 #^6& , 3, 0],X0[2,2,3][1][2,1]->Root[-1 + 6 #^2 - 9 #^4 + 3 #^6& , 4, 0],X0[2,2,3][3][2,1]->Root[-1 - 3 #^2 + 9 #^4 + 3 #^6& , 1, 0],X0[2,2,3][2][2,2]->Root[-1 + 3 #^2 + #^3& , 2, 0],X0[2,2,3][3][2,2]->Root[9 - 9 #^2 - 18 #^4 + #^6& , 3, 0],X0[2,2,3][1][2,3]->Root[1 - 3 #^2 + 3 #^6& , 1, 0],X0[2,2,3][2][2,3]->Root[3 - 9 #^2 + 6 #^4 + #^6& , 3, 0],X0[2,2,3][3][2,3]->Root[1 - 93 #^2 + 36 #^4 + 3 #^6& , 2, 0],X0[2,2,3][1][3,1]->Root[1 - 3 #^2 + 3 #^6& , 1, 0],X0[2,2,3][3][3,1]->Root[-1 + 6 #^2 - 9 #^4 + 3 #^6& , 4, 0],X0[2,2,3][0][3,2]->-1,X0[2,2,3][2][3,2]->Root[3 - 9 #^2 + 6 #^4 + #^6& , 3, 0],X0[2,2,3][3][3,2]->Root[1 - 9 #^2 + 15 #^4 + #^6& , 3, 0],X0[2,2,3][1][3,3]->Root[-1 + 6 #^2 - 9 #^4 + 3 #^6& , 3, 0],X0[2,2,3][2][3,3]->Root[1 - 3 #^2 + #^3& , 2, 0],X0[2,2,3][3][3,3]->Root[1 + 24 #^2 - 45 #^4 + 3 #^6& , 2, 0],X0[2,3,0][1][1,3]->1,X0[2,3,0][2][2,3]->1,X0[2,3,0][3][3,3]->1,X0[2,3,1][0][1,2]->1,X0[2,3,1][2][1,2]->Root[-1 + 6 #^2 - 9 #^4 + 3 #^6& , 3, 0],X0[2,3,1][2][1,3]->Root[1 - 3 #^2 + 3 #^6& , 1, 0],X0[2,3,1][3][2,2]->Root[3 - 3 #^2 + #^3& , 1, 0],X0[2,3,1][1][2,3]->-1,X0[2,3,1][3][2,3]->Root[-1 + 3 #^2 + 6 #^4 + #^6& , 1, 0],X0[2,3,1][2][3,2]->Root[1 - 3 #^2 + 3 #^6& , 1, 0],X0[2,3,1][3][3,2]->Root[-1 + 3 #^2 + 6 #^4 + #^6& , 2, 0],X0[2,3,1][2][3,3]->Root[-1 + 6 #^2 - 9 #^4 + 3 #^6& , 4, 0],X0[2,3,1][3][3,3]->Root[3 - 3 #^2 + #^3& , 1, 0],X0[2,3,2][1][1,1]->Root[1 - 3 # + 3 #^3& , 3, 0],X0[2,3,2][3][1,1]->Root[1 + 6 # + 9 #^2 + 3 #^3& , 3, 0],X0[2,3,2][3][1,2]->Root[3 - 9 #^2 + 6 #^4 + #^6& , 2, 0],X0[2,3,2][1][1,3]->Root[1 - 9 #^4 + 9 #^6& , 3, 0],X0[2,3,2][3][1,3]->Root[1 + 9 #^2 - 36 #^4 + 9 #^6& , 3, 0],X0[2,3,2][3][2,1]->Root[3 - 9 #^2 + 6 #^4 + #^6& , 2, 0],X0[2,3,2][0][2,2]->-1,X0[2,3,2][2][2,2]->Root[1 - 3 #^2 + #^3& , 2, 0],X0[2,3,2][3][2,2]->Root[1 + 3 # - 6 #^2 + #^3& , 1, 0],X0[2,3,2][2][2,3]->Root[3 - 9 #^2 + 6 #^4 + #^6& , 2, 0],X0[2,3,2][3][2,3]->Root[-3 + 21 #^4 + #^6& , 1, 0],X0[2,3,2][1][3,1]->Root[1 - 9 #^4 + 9 #^6& , 3, 0],X0[2,3,2][3][3,1]->Root[1 + 9 #^2 - 36 #^4 + 9 #^6& , 2, 0],X0[2,3,2][2][3,2]->Root[3 - 9 #^2 + 6 #^4 + #^6& , 3, 0],X0[2,3,2][3][3,2]->Root[-3 + 21 #^4 + #^6& , 2, 0],X0[2,3,2][1][3,3]->Root[-1 - 3 # + 3 #^3& , 1, 0],X0[2,3,2][2][3,3]->Root[1 - 3 #^2 + #^3& , 2, 0],X0[2,3,2][3][3,3]->Root[-8 + 24 # - 18 #^2 + 3 #^3& , 1, 0],X0[2,3,3][2][1,0]->Root[-1 + 6 #^2 - 9 #^4 + 3 #^6& , 4, 0],X0[2,3,3][3][1,1]->Root[1 - 3 #^2 + #^3& , 2, 0],X0[2,3,3][2][1,2]->Root[-1 - 3 #^2 + 9 #^4 + 3 #^6& , 2, 0],X0[2,3,3][3][1,2]->Root[1 - 9 #^2 + 15 #^4 + #^6& , 2, 0],X0[2,3,3][2][1,3]->Root[-1 + 6 #^2 - 9 #^4 + 3 #^6& , 3, 0],X0[2,3,3][3][1,3]->Root[-1 + 3 #^2 + #^3& , 2, 0],X0[2,3,3][2][2,0]->Root[1 - 3 #^2 + #^6& , 2, 0],X0[2,3,3][1][2,1]->Root[1 - 3 #^4 + #^6& , 2, 0],X0[2,3,3][3][2,1]->Root[1 - 9 #^2 + 15 #^4 + #^6& , 2, 0],X0[2,3,3][2][2,2]->Root[9 - 9 #^2 - 18 #^4 + #^6& , 3, 0],X0[2,3,3][3][2,2]->Root[3 - 9 # + 6 #^2 + #^3& , 2, 0],X0[2,3,3][1][2,3]->Root[1 - 3 #^2 + #^6& , 3, 0],X0[2,3,3][2][2,3]->Root[1 - 9 #^2 + 15 #^4 + #^6& , 3, 0],X0[2,3,3][3][2,3]->Root[1 - 21 #^2 + 36 #^4 + #^6& , 1, 0],X0[2,3,3][2][3,0]->Root[1 - 3 #^2 + 3 #^6& , 2, 0],X0[2,3,3][1][3,1]->Root[1 - 3 #^2 + #^6& , 2, 0],X0[2,3,3][3][3,1]->Root[-1 + 3 #^2 + #^3& , 2, 0],X0[2,3,3][0][3,2]->-1,X0[2,3,3][2][3,2]->Root[1 - 93 #^2 + 36 #^4 + 3 #^6& , 2, 0],X0[2,3,3][3][3,2]->Root[1 - 21 #^2 + 36 #^4 + #^6& , 1, 0],X0[2,3,3][1][3,3]->Root[1 - 3 #^4 + #^6& , 2, 0],X0[2,3,3][2][3,3]->Root[1 + 24 #^2 - 45 #^4 + 3 #^6& , 2, 0],X0[2,3,3][3][3,3]->Root[1 + 3 # - 6 #^2 + #^3& , 1, 0],X0[3,0,0][3][3,0]->1,X0[3,0,1][2][3,1]->1,X0[3,0,1][3][3,1]->1,X0[3,0,2][1][3,2]->1,X0[3,0,2][2][3,2]->1,X0[3,0,2][3][3,2]->1,X0[3,0,3][0][3,3]->1,X0[3,0,3][1][3,3]->1,X0[3,0,3][2][3,3]->1,X0[3,0,3][3][3,3]->1,X0[3,1,0][2][2,1]->1,X0[3,1,0][3][3,1]->1,X0[3,1,1][3][2,0]->Root[-3 + 9 #^2 - 6 #^4 + #^6& , 4, 0],X0[3,1,1][1][2,2]->1,X0[3,1,1][3][2,2]->Root[-1 + 3 #^4 + #^6& , 2, 0],X0[3,1,1][3][3,0]->Root[-1 + 3 #^4 + #^6& , 1, 0],X0[3,1,1][2][3,2]->-1,X0[3,1,1][3][3,2]->Root[-3 + 9 #^2 - 6 #^4 + #^6& , 4, 0],X0[3,1,2][2][2,1]->Root[-1 + 6 #^2 - 9 #^4 + 3 #^6& , 3, 0],X0[3,1,2][3][2,1]->Root[1 - 3 #^4 + #^6& , 2, 0],X0[3,1,2][0][2,3]->1,X0[3,1,2][2][2,3]->Root[1 - 3 #^2 + 3 #^6& , 4, 0],X0[3,1,2][3][2,3]->Root[1 - 3 #^2 + #^6& , 2, 0],X0[3,1,2][2][3,1]->Root[1 - 3 #^2 + 3 #^6& , 4, 0],X0[3,1,2][3][3,1]->Root[1 - 3 #^2 + #^6& , 2, 0],X0[3,1,2][1][3,3]->-1,X0[3,1,2][2][3,3]->Root[-1 + 6 #^2 - 9 #^4 + 3 #^6& , 4, 0],X0[3,1,2][3][3,3]->Root[1 - 3 #^4 + #^6& , 3, 0],X0[3,1,3][1][2,2]->Root[-1 - 3 # + #^3& , 2, 0],X0[3,1,3][2][2,2]->Root[3 - 3 #^2 + #^3& , 1, 0],X0[3,1,3][3][2,2]->Root[1 - 3 #^2 + #^3& , 2, 0],X0[3,1,3][1][2,3]->Root[-3 + 3 #^4 + #^6& , 1, 0],X0[3,1,3][2][2,3]->Root[-1 + 3 #^2 + 6 #^4 + #^6& , 2, 0],X0[3,1,3][3][2,3]->Root[3 - 9 #^2 + 6 #^4 + #^6& , 3, 0],X0[3,1,3][1][3,2]->Root[-3 + 3 #^4 + #^6& , 2, 0],X0[3,1,3][2][3,2]->Root[-1 + 3 #^2 + 6 #^4 + #^6& , 1, 0],X0[3,1,3][3][3,2]->Root[3 - 9 #^2 + 6 #^4 + #^6& , 2, 0],X0[3,1,3][0][3,3]->1,X0[3,1,3][1][3,3]->Root[-1 - 3 # + #^3& , 2, 0],X0[3,1,3][2][3,3]->Root[3 - 3 #^2 + #^3& , 1, 0],X0[3,1,3][3][3,3]->Root[1 - 3 #^2 + #^3& , 2, 0],X0[3,2,0][1][1,2]->1,X0[3,2,0][2][2,2]->1,X0[3,2,0][3][3,2]->1,X0[3,2,1][2][1,1]->Root[1 - 3 # + 3 #^3& , 3, 0],X0[3,2,1][0][1,3]->-1,X0[3,2,1][2][1,3]->Root[1 - 9 #^4 + 9 #^6& , 2, 0],X0[3,2,1][3][2,1]->Root[1 - 3 #^4 + #^6& , 3, 0],X0[3,2,1][1][2,3]->1,X0[3,2,1][3][2,3]->Root[1 - 3 #^2 + #^6& , 2, 0],X0[3,2,1][2][3,1]->Root[1 - 9 #^4 + 9 #^6& , 2, 0],X0[3,2,1][3][3,1]->Root[1 - 3 #^2 + #^6& , 3, 0],X0[3,2,1][2][3,3]->Root[-1 - 3 # + 3 #^3& , 1, 0],X0[3,2,1][3][3,3]->Root[1 - 3 #^4 + #^6& , 3, 0],X0[3,2,2][3][1,0]->Root[-1 + 6 #^2 - 9 #^4 + 3 #^6& , 3, 0],X0[3,2,2][1][1,2]->Root[-1 + 6 #^2 - 9 #^4 + 3 #^6& , 3, 0],X0[3,2,2][3][1,2]->Root[-1 - 3 #^2 + 9 #^4 + 3 #^6& , 1, 0],X0[3,2,2][1][1,3]->Root[1 - 3 #^2 + 3 #^6& , 1, 0],X0[3,2,2][3][1,3]->Root[-1 + 6 #^2 - 9 #^4 + 3 #^6& , 3, 0],X0[3,2,2][3][2,0]->Root[1 - 3 #^2 + #^6& , 2, 0],X0[3,2,2][2][2,2]->Root[-1 + 3 #^2 + #^3& , 2, 0],X0[3,2,2][3][2,2]->Root[9 - 9 #^2 - 18 #^4 + #^6& , 3, 0],X0[3,2,2][0][2,3]->1,X0[3,2,2][2][2,3]->Root[3 - 9 #^2 + 6 #^4 + #^6& , 2, 0],X0[3,2,2][3][2,3]->Root[1 - 9 #^2 + 15 #^4 + #^6& , 2, 0],X0[3,2,2][3][3,0]->Root[1 - 3 #^2 + 3 #^6& , 3, 0],X0[3,2,2][1][3,2]->Root[1 - 3 #^2 + 3 #^6& , 4, 0],X0[3,2,2][2][3,2]->Root[3 - 9 #^2 + 6 #^4 + #^6& , 2, 0],X0[3,2,2][3][3,2]->Root[1 - 93 #^2 + 36 #^4 + 3 #^6& , 3, 0],X0[3,2,2][1][3,3]->Root[-1 + 6 #^2 - 9 #^4 + 3 #^6& , 3, 0],X0[3,2,2][2][3,3]->Root[1 - 3 #^2 + #^3& , 2, 0],X0[3,2,2][3][3,3]->Root[1 + 24 #^2 - 45 #^4 + 3 #^6& , 2, 0],X0[3,2,3][2][1,1]->Root[1 + 6 # + 9 #^2 + 3 #^3& , 3, 0],X0[3,2,3][3][1,1]->Root[-1 + 3 #^2 + #^3& , 2, 0],X0[3,2,3][2][1,2]->Root[3 - 9 #^2 + 6 #^4 + #^6& , 2, 0],X0[3,2,3][3][1,2]->Root[1 - 9 #^2 + 15 #^4 + #^6& , 2, 0],X0[3,2,3][2][1,3]->Root[1 + 9 #^2 - 36 #^4 + 9 #^6& , 2, 0],X0[3,2,3][3][1,3]->Root[1 - 3 #^2 + #^3& , 2, 0],X0[3,2,3][2][2,1]->Root[3 - 9 #^2 + 6 #^4 + #^6& , 3, 0],X0[3,2,3][3][2,1]->Root[1 - 9 #^2 + 15 #^4 + #^6& , 3, 0],X0[3,2,3][1][2,2]->Root[-3 + 3 #^2 + #^3& , 3, 0],X0[3,2,3][2][2,2]->Root[-1 + 3 # + 6 #^2 + #^3& , 3, 0],X0[3,2,3][3][2,2]->Root[3 - 9 # + 6 #^2 + #^3& , 2, 0],X0[3,2,3][1][2,3]->Root[-1 + 3 #^2 + 6 #^4 + #^6& , 2, 0],X0[3,2,3][2][2,3]->Root[-3 + 21 #^4 + #^6& , 1, 0],X0[3,2,3][3][2,3]->Root[1 - 21 #^2 + 36 #^4 + #^6& , 4, 0],X0[3,2,3][2][3,1]->Root[1 + 9 #^2 - 36 #^4 + 9 #^6& , 2, 0],X0[3,2,3][3][3,1]->Root[1 - 3 #^2 + #^3& , 2, 0],X0[3,2,3][1][3,2]->Root[-1 + 3 #^2 + 6 #^4 + #^6& , 1, 0],X0[3,2,3][2][3,2]->Root[-3 + 21 #^4 + #^6& , 2, 0],X0[3,2,3][3][3,2]->Root[1 - 21 #^2 + 36 #^4 + #^6& , 1, 0],X0[3,2,3][0][3,3]->-1,X0[3,2,3][1][3,3]->Root[-3 + 3 #^2 + #^3& , 3, 0],X0[3,2,3][2][3,3]->Root[8 + 24 # + 18 #^2 + 3 #^3& , 3, 0],X0[3,2,3][3][3,3]->Root[-1 + 3 # + 6 #^2 + #^3& , 3, 0],X0[3,3,0][0][0,3]->1,X0[3,3,0][1][1,3]->1,X0[3,3,0][2][2,3]->1,X0[3,3,0][3][3,3]->1,X0[3,3,1][1][0,2]->Root[-3 + 9 #^2 - 6 #^4 + #^6& , 3, 0],X0[3,3,1][1][0,3]->Root[-1 + 3 #^4 + #^6& , 1, 0],X0[3,3,1][2][1,2]->Root[1 - 3 #^4 + #^6& , 2, 0],X0[3,3,1][0][1,3]->1,X0[3,3,1][2][1,3]->Root[1 - 3 #^2 + #^6& , 2, 0],X0[3,3,1][1][2,2]->Root[-1 + 3 #^4 + #^6& , 2, 0],X0[3,3,1][3][2,2]->Root[-1 + 3 #^2 + #^3& , 2, 0],X0[3,3,1][1][2,3]->Root[-3 + 9 #^2 - 6 #^4 + #^6& , 3, 0],X0[3,3,1][3][2,3]->Root[3 - 9 #^2 + 6 #^4 + #^6& , 2, 0],X0[3,3,1][2][3,2]->Root[1 - 3 #^2 + #^6& , 2, 0],X0[3,3,1][3][3,2]->Root[3 - 9 #^2 + 6 #^4 + #^6& , 2, 0],X0[3,3,1][2][3,3]->Root[1 - 3 #^4 + #^6& , 3, 0],X0[3,3,1][3][3,3]->Root[1 - 3 #^2 + #^3& , 2, 0],X0[3,3,2][2][0,1]->Root[-1 + 6 #^2 - 9 #^4 + 3 #^6& , 3, 0],X0[3,3,2][2][0,2]->Root[1 - 3 #^2 + #^6& , 2, 0],X0[3,3,2][2][0,3]->Root[1 - 3 #^2 + 3 #^6& , 3, 0],X0[3,3,2][3][1,1]->Root[-1 + 3 #^2 + #^3& , 2, 0],X0[3,3,2][1][1,2]->Root[1 - 3 #^4 + #^6& , 3, 0],X0[3,3,2][3][1,2]->Root[1 - 9 #^2 + 15 #^4 + #^6& , 2, 0],X0[3,3,2][1][1,3]->Root[1 - 3 #^2 + #^6& , 2, 0],X0[3,3,2][3][1,3]->Root[1 - 3 #^2 + #^3& , 2, 0],X0[3,3,2][2][2,1]->Root[-1 - 3 #^2 + 9 #^4 + 3 #^6& , 1, 0],X0[3,3,2][3][2,1]->Root[1 - 9 #^2 + 15 #^4 + #^6& , 3, 0],X0[3,3,2][2][2,2]->Root[9 - 9 #^2 - 18 #^4 + #^6& , 3, 0],X0[3,3,2][3][2,2]->Root[3 - 9 # + 6 #^2 + #^3& , 2, 0],X0[3,3,2][0][2,3]->1,X0[3,3,2][2][2,3]->Root[1 - 93 #^2 + 36 #^4 + 3 #^6& , 3, 0],X0[3,3,2][3][2,3]->Root[1 - 21 #^2 + 36 #^4 + #^6& , 4, 0],X0[3,3,2][2][3,1]->Root[-1 + 6 #^2 - 9 #^4 + 3 #^6& , 3, 0],X0[3,3,2][3][3,1]->Root[-1 + 3 #^2 + #^3& , 2, 0],X0[3,3,2][1][3,2]->Root[1 - 3 #^2 + #^6& , 2, 0],X0[3,3,2][2][3,2]->Root[1 - 9 #^2 + 15 #^4 + #^6& , 2, 0],X0[3,3,2][3][3,2]->Root[1 - 21 #^2 + 36 #^4 + #^6& , 4, 0],X0[3,3,2][1][3,3]->Root[1 - 3 #^4 + #^6& , 2, 0],X0[3,3,2][2][3,3]->Root[1 + 24 #^2 - 45 #^4 + 3 #^6& , 2, 0],X0[3,3,2][3][3,3]->Root[1 + 3 # - 6 #^2 + #^3& , 1, 0],X0[3,3,3][3][0,0]->Root[1 - 3 # + #^3& , 2, 0],X0[3,3,3][3][0,1]->Root[-1 + 3 #^2 + 6 #^4 + #^6& , 1, 0],X0[3,3,3][3][0,2]->Root[3 - 9 #^2 - 3 #^4 + #^6& , 3, 0],X0[3,3,3][3][0,3]->Root[1 - 3 #^2 + #^6& , 2, 0],X0[3,3,3][3][1,0]->Root[-1 + 3 #^2 + 6 #^4 + #^6& , 1, 0],X0[3,3,3][2][1,1]->Root[1 - 3 #^2 + #^3& , 2, 0],X0[3,3,3][3][1,1]->Root[1 + 3 # - 6 #^2 + #^3& , 1, 0],X0[3,3,3][2][1,2]->Root[1 - 9 #^2 + 15 #^4 + #^6& , 2, 0],X0[3,3,3][3][1,2]->Root[27 - 81 #^2 + 45 #^4 + #^6& , 3, 0],X0[3,3,3][2][1,3]->Root[1 - 3 #^2 + #^3& , 2, 0],X0[3,3,3][3][1,3]->Root[1 + 3 #^2 - 24 #^4 + #^6& , 3, 0],X0[3,3,3][3][2,0]->Root[3 - 9 #^2 - 3 #^4 + #^6& , 2, 0],X0[3,3,3][2][2,1]->Root[1 - 9 #^2 + 15 #^4 + #^6& , 3, 0],X0[3,3,3][3][2,1]->Root[27 - 81 #^2 + 45 #^4 + #^6& , 2, 0],X0[3,3,3][1][2,2]->Root[1 - 3 #^2 + #^3& , 2, 0],X0[3,3,3][2][2,2]->Root[-3 - 9 # - 6 #^2 + #^3& , 2, 0],X0[3,3,3][3][2,2]->Root[8 + 12 # - 12 #^2 + #^3& , 1, 0],X0[3,3,3][1][2,3]->Root[3 - 9 #^2 + 6 #^4 + #^6& , 2, 0],X0[3,3,3][2][2,3]->Root[1 - 21 #^2 + 36 #^4 + #^6& , 1, 0],X0[3,3,3][3][2,3]->Root[-3 + 63 #^2 + 75 #^4 + #^6& , 1, 0],X0[3,3,3][3][3,0]->Root[1 - 3 #^2 + #^6& , 2, 0],X0[3,3,3][2][3,1]->Root[1 - 3 #^2 + #^3& , 2, 0],X0[3,3,3][3][3,1]->Root[1 + 3 #^2 - 24 #^4 + #^6& , 3, 0],X0[3,3,3][1][3,2]->Root[3 - 9 #^2 + 6 #^4 + #^6& , 3, 0],X0[3,3,3][2][3,2]->Root[1 - 21 #^2 + 36 #^4 + #^6& , 4, 0],X0[3,3,3][3][3,2]->Root[-3 + 63 #^2 + 75 #^4 + #^6& , 2, 0],X0[3,3,3][0][3,3]->1,X0[3,3,3][1][3,3]->Root[1 - 3 #^2 + #^3& , 2, 0],X0[3,3,3][2][3,3]->Root[1 + 3 # - 6 #^2 + #^3& , 1, 0],X0[3,3,3][3][3,3]->Root[-3 - 9 # - 6 #^2 + #^3& , 2, 0],X0[0,0][0]->1,X0[0,1][1]->1,X0[0,2][2]->1,X0[0,3][3]->1,X0[1,0][1]->1,X0[1,1][0]->\[CurlyPhi][9][1,1][2]^6,X0[1,1][2]->-\[CurlyPhi][9][1,1][2],X0[1,2][1]->\[CurlyPhi][9][1,1][2]^5,X0[1,2][3]->\[CurlyPhi][9][1,1][2]^2,X0[1,3][2]->\[CurlyPhi][9][1,1][2]^4,X0[1,3][3]->-\[CurlyPhi][9][1,1][2]^3,X0[2,0][2]->1,X0[2,1][1]->\[CurlyPhi][9][1,1][2]^5,X0[2,1][3]->\[CurlyPhi][9][1,1][2]^2,X0[2,2][0]->\[CurlyPhi][9][1,1][2],X0[2,2][2]->-\[CurlyPhi][9][1,1][2]^5,X0[2,2][3]->\[CurlyPhi][9][1,1][2]^4,X0[2,3][1]->-\[CurlyPhi][9][1,1][2]^8,X0[2,3][2]->-\[CurlyPhi][9][1,1][2]^6,X0[2,3][3]->\[CurlyPhi][9][1,1][2]^5,X0[3,0][3]->1,X0[3,1][2]->\[CurlyPhi][9][1,1][2]^4,X0[3,1][3]->-\[CurlyPhi][9][1,1][2]^3,X0[3,2][1]->-\[CurlyPhi][9][1,1][2]^8,X0[3,2][2]->-\[CurlyPhi][9][1,1][2]^6,X0[3,2][3]->\[CurlyPhi][9][1,1][2]^5,X0[3,3][0]->\[CurlyPhi][9][1,1][2]^3,X0[3,3][1]->-1,X0[3,3][2]->-\[CurlyPhi][9][1,1][2]^7,X0[3,3][3]->\[CurlyPhi][9][1,1][2]^6
};
,
{FR[4,2][1],_},

\[CurlyPhi][8][2,2][1]:=Exp[(2 \[Pi] I)/8 model[[2]]];

rep0={X0[0,0,0][0][0,0]->1,X0[0,0,1][1][0,1]->1,X0[0,0,2][2][0,2]->1,X0[0,0,3][3][0,3]->1,X0[0,1,0][1][1,1]->1,X0[0,1,1][0][1,0]->1,X0[0,1,2][3][1,3]->1,X0[0,1,3][2][1,2]->1,X0[0,2,0][2][2,2]->1,X0[0,2,1][3][2,3]->1,X0[0,2,2][1][2,1]->1,X0[0,2,3][0][2,0]->1,X0[0,3,0][3][3,3]->1,X0[0,3,1][2][3,2]->1,X0[0,3,2][0][3,0]->1,X0[0,3,3][1][3,1]->1,X0[1,0,0][1][1,0]->1,X0[1,0,1][0][1,1]->1,X0[1,0,2][3][1,2]->1,X0[1,0,3][2][1,3]->1,X0[1,1,0][0][0,1]->1,X0[1,1,1][1][0,0]->1,X0[1,1,2][2][0,3]->1,X0[1,1,3][3][0,2]->1,X0[1,2,0][3][3,2]->1,X0[1,2,1][2][3,3]->1,X0[1,2,2][0][3,1]->1,X0[1,2,3][1][3,0]->1,X0[1,3,0][2][2,3]->1,X0[1,3,1][3][2,2]->1,X0[1,3,2][1][2,0]->1,X0[1,3,3][0][2,1]->1,X0[2,0,0][2][2,0]->1,X0[2,0,1][3][2,1]->1,X0[2,0,2][1][2,2]->1,X0[2,0,3][0][2,3]->1,X0[2,1,0][3][3,1]->1,X0[2,1,1][2][3,0]->\[CurlyPhi][8][2,2][1]^4,X0[2,1,2][0][3,3]->\[CurlyPhi][8][2,2][1]^4,X0[2,1,3][1][3,2]->1,X0[2,2,0][1][1,2]->1,X0[2,2,1][0][1,3]->\[CurlyPhi][8][2,2][1]^4,X0[2,2,2][3][1,1]->1,X0[2,2,3][2][1,0]->1,X0[2,3,0][0][0,3]->1,X0[2,3,1][1][0,2]->1,X0[2,3,2][2][0,0]->1,X0[2,3,3][3][0,1]->\[CurlyPhi][8][2,2][1]^4,X0[3,0,0][3][3,0]->1,X0[3,0,1][2][3,1]->1,X0[3,0,2][0][3,2]->1,X0[3,0,3][1][3,3]->1,X0[3,1,0][2][2,1]->1,X0[3,1,1][3][2,0]->\[CurlyPhi][8][2,2][1]^4,X0[3,1,2][1][2,3]->\[CurlyPhi][8][2,2][1]^4,X0[3,1,3][0][2,2]->1,X0[3,2,0][0][0,2]->1,X0[3,2,1][1][0,3]->\[CurlyPhi][8][2,2][1]^4,X0[3,2,2][2][0,1]->1,X0[3,2,3][3][0,0]->1,X0[3,3,0][1][1,3]->1,X0[3,3,1][0][1,2]->1,X0[3,3,2][3][1,0]->1,X0[3,3,3][2][1,1]->\[CurlyPhi][8][2,2][1]^4,X0[0,0][0]->1,X0[0,1][1]->1,X0[0,2][2]->1,X0[0,3][3]->1,X0[1,0][1]->1,X0[1,1][0]->\[CurlyPhi][8][2,2][1]^4,X0[1,2][3]->\[CurlyPhi][8][2,2][1]^2,X0[1,3][2]->\[CurlyPhi][8][2,2][1]^6,X0[2,0][2]->1,X0[2,1][3]->\[CurlyPhi][8][2,2][1]^2,X0[2,2][1]->\[CurlyPhi][8][2,2][1],X0[2,3][0]->\[CurlyPhi][8][2,2][1]^7,X0[3,0][3]->1,X0[3,1][2]->\[CurlyPhi][8][2,2][1]^6,X0[3,2][0]->\[CurlyPhi][8][2,2][1]^7,X0[3,3][1]->\[CurlyPhi][8][2,2][1]
};
,
{FR[5,0][1],_},(*64 of these*)

repl[x_]:={{\[Phi][4,4][0]->-1,\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->1,\[CurlyPhi][4][1,3][2]->-1,\[CurlyPhi][4][4,4][2]->1},{\[Phi][4,4][0]->-1,\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->1,\[CurlyPhi][4][1,3][2]->-1,\[CurlyPhi][4][4,4][2]->I},{\[Phi][4,4][0]->-1,\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->1,\[CurlyPhi][4][1,3][2]->-1,\[CurlyPhi][4][4,4][2]->-1},{\[Phi][4,4][0]->-1,\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->1,\[CurlyPhi][4][1,3][2]->-1,\[CurlyPhi][4][4,4][2]->-I},{\[Phi][4,4][0]->-I,\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->-1,\[CurlyPhi][4][1,3][2]->-1,\[CurlyPhi][4][4,4][2]->1},{\[Phi][4,4][0]->-I,\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->-1,\[CurlyPhi][4][1,3][2]->-1,\[CurlyPhi][4][4,4][2]->I},{\[Phi][4,4][0]->-I,\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->-1,\[CurlyPhi][4][1,3][2]->-1,\[CurlyPhi][4][4,4][2]->-1},{\[Phi][4,4][0]->-I,\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->-1,\[CurlyPhi][4][1,3][2]->-1,\[CurlyPhi][4][4,4][2]->-I},{\[Phi][4,4][0]->I,\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->-1,\[CurlyPhi][4][1,3][2]->-1,\[CurlyPhi][4][4,4][2]->1},{\[Phi][4,4][0]->I,\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->-1,\[CurlyPhi][4][1,3][2]->-1,\[CurlyPhi][4][4,4][2]->I},{\[Phi][4,4][0]->I,\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->-1,\[CurlyPhi][4][1,3][2]->-1,\[CurlyPhi][4][4,4][2]->-1},{\[Phi][4,4][0]->I,\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->-1,\[CurlyPhi][4][1,3][2]->-1,\[CurlyPhi][4][4,4][2]->-I},{\[Phi][4,4][0]->1,\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->1,\[CurlyPhi][4][1,3][2]->-1,\[CurlyPhi][4][4,4][2]->1},{\[Phi][4,4][0]->1,\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->1,\[CurlyPhi][4][1,3][2]->-1,\[CurlyPhi][4][4,4][2]->I},{\[Phi][4,4][0]->1,\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->1,\[CurlyPhi][4][1,3][2]->-1,\[CurlyPhi][4][4,4][2]->-1},{\[Phi][4,4][0]->1,\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->1,\[CurlyPhi][4][1,3][2]->-1,\[CurlyPhi][4][4,4][2]->-I},{\[Phi][4,4][0]->-1,\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->1,\[CurlyPhi][4][1,3][2]->1,\[CurlyPhi][4][4,4][2]->1},{\[Phi][4,4][0]->-1,\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->1,\[CurlyPhi][4][1,3][2]->I,\[CurlyPhi][4][4,4][2]->1},{\[Phi][4,4][0]->-1,\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->1,\[CurlyPhi][4][1,3][2]->-I,\[CurlyPhi][4][4,4][2]->1},{\[Phi][4,4][0]->-I,\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->-1,\[CurlyPhi][4][1,3][2]->1,\[CurlyPhi][4][4,4][2]->1},{\[Phi][4,4][0]->-I,\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->-1,\[CurlyPhi][4][1,3][2]->I,\[CurlyPhi][4][4,4][2]->1},{\[Phi][4,4][0]->-I,\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->-1,\[CurlyPhi][4][1,3][2]->-I,\[CurlyPhi][4][4,4][2]->1},{\[Phi][4,4][0]->I,\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->-1,\[CurlyPhi][4][1,3][2]->1,\[CurlyPhi][4][4,4][2]->1},{\[Phi][4,4][0]->I,\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->-1,\[CurlyPhi][4][1,3][2]->I,\[CurlyPhi][4][4,4][2]->1},{\[Phi][4,4][0]->I,\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->-1,\[CurlyPhi][4][1,3][2]->-I,\[CurlyPhi][4][4,4][2]->1},{\[Phi][4,4][0]->1,\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->1,\[CurlyPhi][4][1,3][2]->1,\[CurlyPhi][4][4,4][2]->1},{\[Phi][4,4][0]->1,\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->1,\[CurlyPhi][4][1,3][2]->I,\[CurlyPhi][4][4,4][2]->1},{\[Phi][4,4][0]->1,\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->1,\[CurlyPhi][4][1,3][2]->-I,\[CurlyPhi][4][4,4][2]->1},{\[Phi][4,4][0]->E^(-((3 I \[Pi])/4)),\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->-1,\[CurlyPhi][4][1,3][2]->-I,\[CurlyPhi][4][4,4][2]->-1},{\[Phi][4,4][0]->E^((I \[Pi])/4),\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->-1,\[CurlyPhi][4][1,3][2]->-I,\[CurlyPhi][4][4,4][2]->-1},{\[Phi][4,4][0]->E^(-((I \[Pi])/4)),\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->1,\[CurlyPhi][4][1,3][2]->-I,\[CurlyPhi][4][4,4][2]->-1},{\[Phi][4,4][0]->E^((3 I \[Pi])/4),\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->1,\[CurlyPhi][4][1,3][2]->-I,\[CurlyPhi][4][4,4][2]->-1},{\[Phi][4,4][0]->E^(-((3 I \[Pi])/4)),\[Zeta][4,2,3][4][4,1]->1,\[Zeta][4,4,4][4][3,0]->1,\[CurlyPhi][4][1,3][2]->-I,\[CurlyPhi][4][4,4][2]->-I},{\[Phi][4,4][0]->E^((3 I \[Pi])/4),\[Zeta][4,2,3][4][4,1]->1,\[Zeta][4,4,4][4][3,0]->-1,\[CurlyPhi][4][1,3][2]->-I,\[CurlyPhi][4][4,4][2]->-I},{\[Phi][4,4][0]->E^(-((I \[Pi])/4)),\[Zeta][4,2,3][4][4,1]->1,\[Zeta][4,4,4][4][3,0]->-1,\[CurlyPhi][4][1,3][2]->-I,\[CurlyPhi][4][4,4][2]->-I},{\[Phi][4,4][0]->E^((I \[Pi])/4),\[Zeta][4,2,3][4][4,1]->1,\[Zeta][4,4,4][4][3,0]->1,\[CurlyPhi][4][1,3][2]->-I,\[CurlyPhi][4][4,4][2]->-I},{\[Phi][4,4][0]->-1,\[Zeta][4,2,3][4][4,1]->1,\[Zeta][4,4,4][4][3,0]->1,\[CurlyPhi][4][1,3][2]->-I,\[CurlyPhi][4][4,4][2]->I},{\[Phi][4,4][0]->-I,\[Zeta][4,2,3][4][4,1]->1,\[Zeta][4,4,4][4][3,0]->-1,\[CurlyPhi][4][1,3][2]->-I,\[CurlyPhi][4][4,4][2]->I},{\[Phi][4,4][0]->I,\[Zeta][4,2,3][4][4,1]->1,\[Zeta][4,4,4][4][3,0]->-1,\[CurlyPhi][4][1,3][2]->-I,\[CurlyPhi][4][4,4][2]->I},{\[Phi][4,4][0]->1,\[Zeta][4,2,3][4][4,1]->1,\[Zeta][4,4,4][4][3,0]->1,\[CurlyPhi][4][1,3][2]->-I,\[CurlyPhi][4][4,4][2]->I},{\[Phi][4,4][0]->E^(-((3 I \[Pi])/4)),\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->1,\[CurlyPhi][4][1,3][2]->I,\[CurlyPhi][4][4,4][2]->-1},{\[Phi][4,4][0]->E^((I \[Pi])/4),\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->1,\[CurlyPhi][4][1,3][2]->I,\[CurlyPhi][4][4,4][2]->-1},{\[Phi][4,4][0]->E^(-((I \[Pi])/4)),\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->-1,\[CurlyPhi][4][1,3][2]->I,\[CurlyPhi][4][4,4][2]->-1},{\[Phi][4,4][0]->E^((3 I \[Pi])/4),\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->-1,\[CurlyPhi][4][1,3][2]->I,\[CurlyPhi][4][4,4][2]->-1},{\[Phi][4,4][0]->-1,\[Zeta][4,2,3][4][4,1]->1,\[Zeta][4,4,4][4][3,0]->1,\[CurlyPhi][4][1,3][2]->I,\[CurlyPhi][4][4,4][2]->-I},{\[Phi][4,4][0]->-I,\[Zeta][4,2,3][4][4,1]->1,\[Zeta][4,4,4][4][3,0]->-1,\[CurlyPhi][4][1,3][2]->I,\[CurlyPhi][4][4,4][2]->-I},{\[Phi][4,4][0]->I,\[Zeta][4,2,3][4][4,1]->1,\[Zeta][4,4,4][4][3,0]->-1,\[CurlyPhi][4][1,3][2]->I,\[CurlyPhi][4][4,4][2]->-I},{\[Phi][4,4][0]->1,\[Zeta][4,2,3][4][4,1]->1,\[Zeta][4,4,4][4][3,0]->1,\[CurlyPhi][4][1,3][2]->I,\[CurlyPhi][4][4,4][2]->-I},{\[Phi][4,4][0]->E^(-((3 I \[Pi])/4)),\[Zeta][4,2,3][4][4,1]->1,\[Zeta][4,4,4][4][3,0]->-1,\[CurlyPhi][4][1,3][2]->I,\[CurlyPhi][4][4,4][2]->I},{\[Phi][4,4][0]->E^((3 I \[Pi])/4),\[Zeta][4,2,3][4][4,1]->1,\[Zeta][4,4,4][4][3,0]->1,\[CurlyPhi][4][1,3][2]->I,\[CurlyPhi][4][4,4][2]->I},{\[Phi][4,4][0]->E^(-((I \[Pi])/4)),\[Zeta][4,2,3][4][4,1]->1,\[Zeta][4,4,4][4][3,0]->1,\[CurlyPhi][4][1,3][2]->I,\[CurlyPhi][4][4,4][2]->I},{\[Phi][4,4][0]->E^((I \[Pi])/4),\[Zeta][4,2,3][4][4,1]->1,\[Zeta][4,4,4][4][3,0]->-1,\[CurlyPhi][4][1,3][2]->I,\[CurlyPhi][4][4,4][2]->I},{\[Phi][4,4][0]->-1,\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->-1,\[CurlyPhi][4][1,3][2]->1,\[CurlyPhi][4][4,4][2]->-1},{\[Phi][4,4][0]->-I,\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->1,\[CurlyPhi][4][1,3][2]->1,\[CurlyPhi][4][4,4][2]->-1},{\[Phi][4,4][0]->I,\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->1,\[CurlyPhi][4][1,3][2]->1,\[CurlyPhi][4][4,4][2]->-1},{\[Phi][4,4][0]->1,\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->-1,\[CurlyPhi][4][1,3][2]->1,\[CurlyPhi][4][4,4][2]->-1},{\[Phi][4,4][0]->E^(-((3 I \[Pi])/4)),\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->1,\[CurlyPhi][4][1,3][2]->1,\[CurlyPhi][4][4,4][2]->-I},{\[Phi][4,4][0]->E^((I \[Pi])/4),\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->1,\[CurlyPhi][4][1,3][2]->1,\[CurlyPhi][4][4,4][2]->-I},{\[Phi][4,4][0]->E^(-((I \[Pi])/4)),\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->-1,\[CurlyPhi][4][1,3][2]->1,\[CurlyPhi][4][4,4][2]->-I},{\[Phi][4,4][0]->E^((3 I \[Pi])/4),\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->-1,\[CurlyPhi][4][1,3][2]->1,\[CurlyPhi][4][4,4][2]->-I},{\[Phi][4,4][0]->E^(-((3 I \[Pi])/4)),\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->-1,\[CurlyPhi][4][1,3][2]->1,\[CurlyPhi][4][4,4][2]->I},{\[Phi][4,4][0]->E^((I \[Pi])/4),\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->-1,\[CurlyPhi][4][1,3][2]->1,\[CurlyPhi][4][4,4][2]->I},{\[Phi][4,4][0]->E^(-((I \[Pi])/4)),\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->1,\[CurlyPhi][4][1,3][2]->1,\[CurlyPhi][4][4,4][2]->I},{\[Phi][4,4][0]->E^((3 I \[Pi])/4),\[Zeta][4,2,3][4][4,1]->-1,\[Zeta][4,4,4][4][3,0]->1,\[CurlyPhi][4][1,3][2]->1,\[CurlyPhi][4][4,4][2]->I}
}[[x]];


rep0={X0[0,0,0][0][0,0]->1,X0[0,0,1][1][0,1]->1,X0[0,0,2][2][0,2]->1,X0[0,0,3][3][0,3]->1,X0[0,0,4][4][0,4]->1,X0[0,1,0][1][1,1]->1,X0[0,1,1][0][1,0]->1,X0[0,1,2][3][1,3]->1,X0[0,1,3][2][1,2]->1,X0[0,1,4][4][1,4]->1,X0[0,2,0][2][2,2]->1,X0[0,2,1][3][2,3]->1,X0[0,2,2][0][2,0]->1,X0[0,2,3][1][2,1]->1,X0[0,2,4][4][2,4]->1,X0[0,3,0][3][3,3]->1,X0[0,3,1][2][3,2]->1,X0[0,3,2][1][3,1]->1,X0[0,3,3][0][3,0]->1,X0[0,3,4][4][3,4]->1,X0[0,4,0][4][4,4]->1,X0[0,4,1][4][4,4]->1,X0[0,4,2][4][4,4]->1,X0[0,4,3][4][4,4]->1,X0[0,4,4][0][4,0]->1,X0[0,4,4][1][4,1]->1,X0[0,4,4][2][4,2]->1,X0[0,4,4][3][4,3]->1,X0[1,0,0][1][1,0]->1,X0[1,0,1][0][1,1]->1,X0[1,0,2][3][1,2]->1,X0[1,0,3][2][1,3]->1,X0[1,0,4][4][1,4]->1,X0[1,1,0][0][0,1]->1,X0[1,1,1][1][0,0]->1,X0[1,1,2][2][0,3]->1,X0[1,1,3][3][0,2]->1,X0[1,1,4][4][0,4]->1,X0[1,2,0][3][3,2]->1,X0[1,2,1][2][3,3]->1,X0[1,2,2][1][3,0]->1,X0[1,2,3][0][3,1]->1,X0[1,2,4][4][3,4]->1,X0[1,3,0][2][2,3]->1,X0[1,3,1][3][2,2]->1,X0[1,3,2][0][2,1]->1,X0[1,3,3][1][2,0]->1,X0[1,3,4][4][2,4]->1,X0[1,4,0][4][4,4]->1,X0[1,4,1][4][4,4]->\[CurlyPhi][4][1,3][2]^2,X0[1,4,2][4][4,4]->\[Zeta][4,2,3][4][4,1],X0[1,4,3][4][4,4]->\[Zeta][4,2,3][4][4,1] \[CurlyPhi][4][1,3][2]^2,X0[1,4,4][1][4,0]->1,X0[1,4,4][0][4,1]->1,X0[1,4,4][3][4,2]->1,X0[1,4,4][2][4,3]->1,X0[2,0,0][2][2,0]->1,X0[2,0,1][3][2,1]->1,X0[2,0,2][0][2,2]->1,X0[2,0,3][1][2,3]->1,X0[2,0,4][4][2,4]->1,X0[2,1,0][3][3,1]->1,X0[2,1,1][2][3,0]->1,X0[2,1,2][1][3,3]->1,X0[2,1,3][0][3,2]->1,X0[2,1,4][4][3,4]->1,X0[2,2,0][0][0,2]->1,X0[2,2,1][1][0,3]->1,X0[2,2,2][2][0,0]->1,X0[2,2,3][3][0,1]->1,X0[2,2,4][4][0,4]->1,X0[2,3,0][1][1,3]->1,X0[2,3,1][0][1,2]->1,X0[2,3,2][3][1,1]->1,X0[2,3,3][2][1,0]->1,X0[2,3,4][4][1,4]->1,X0[2,4,0][4][4,4]->1,X0[2,4,1][4][4,4]->\[Zeta][4,2,3][4][4,1],X0[2,4,2][4][4,4]->\[CurlyPhi][4][4,4][2]^2,X0[2,4,3][4][4,4]->\[Zeta][4,2,3][4][4,1] \[CurlyPhi][4][4,4][2]^2,X0[2,4,4][2][4,0]->1,X0[2,4,4][3][4,1]->1,X0[2,4,4][0][4,2]->1,X0[2,4,4][1][4,3]->1,X0[3,0,0][3][3,0]->1,X0[3,0,1][2][3,1]->1,X0[3,0,2][1][3,2]->1,X0[3,0,3][0][3,3]->1,X0[3,0,4][4][3,4]->1,X0[3,1,0][2][2,1]->1,X0[3,1,1][3][2,0]->1,X0[3,1,2][0][2,3]->1,X0[3,1,3][1][2,2]->1,X0[3,1,4][4][2,4]->1,X0[3,2,0][1][1,2]->1,X0[3,2,1][0][1,3]->1,X0[3,2,2][3][1,0]->1,X0[3,2,3][2][1,1]->1,X0[3,2,4][4][1,4]->1,X0[3,3,0][0][0,3]->1,X0[3,3,1][1][0,2]->1,X0[3,3,2][2][0,1]->1,X0[3,3,3][3][0,0]->1,X0[3,3,4][4][0,4]->1,X0[3,4,0][4][4,4]->1,X0[3,4,1][4][4,4]->\[Zeta][4,2,3][4][4,1] \[CurlyPhi][4][1,3][2]^2,X0[3,4,2][4][4,4]->\[Zeta][4,2,3][4][4,1] \[CurlyPhi][4][4,4][2]^2,X0[3,4,3][4][4,4]->\[CurlyPhi][4][1,3][2]^2 \[CurlyPhi][4][4,4][2]^2,X0[3,4,4][3][4,0]->1,X0[3,4,4][2][4,1]->1,X0[3,4,4][1][4,2]->1,X0[3,4,4][0][4,3]->1,X0[4,0,0][4][4,0]->1,X0[4,0,1][4][4,1]->1,X0[4,0,2][4][4,2]->1,X0[4,0,3][4][4,3]->1,X0[4,0,4][0][4,4]->1,X0[4,0,4][1][4,4]->1,X0[4,0,4][2][4,4]->1,X0[4,0,4][3][4,4]->1,X0[4,1,0][4][4,1]->1,X0[4,1,1][4][4,0]->1,X0[4,1,2][4][4,3]->1,X0[4,1,3][4][4,2]->1,X0[4,1,4][0][4,4]->1,X0[4,1,4][1][4,4]->\[CurlyPhi][4][1,3][2]^2,X0[4,1,4][2][4,4]->\[Zeta][4,2,3][4][4,1],X0[4,1,4][3][4,4]->\[Zeta][4,2,3][4][4,1] \[CurlyPhi][4][1,3][2]^2,X0[4,2,0][4][4,2]->1,X0[4,2,1][4][4,3]->1,X0[4,2,2][4][4,0]->1,X0[4,2,3][4][4,1]->1,X0[4,2,4][0][4,4]->1,X0[4,2,4][1][4,4]->\[Zeta][4,2,3][4][4,1],X0[4,2,4][2][4,4]->\[CurlyPhi][4][4,4][2]^2,X0[4,2,4][3][4,4]->\[Zeta][4,2,3][4][4,1] \[CurlyPhi][4][4,4][2]^2,X0[4,3,0][4][4,3]->1,X0[4,3,1][4][4,2]->1,X0[4,3,2][4][4,1]->1,X0[4,3,3][4][4,0]->1,X0[4,3,4][0][4,4]->1,X0[4,3,4][1][4,4]->\[Zeta][4,2,3][4][4,1] \[CurlyPhi][4][1,3][2]^2,X0[4,3,4][2][4,4]->\[Zeta][4,2,3][4][4,1] \[CurlyPhi][4][4,4][2]^2,X0[4,3,4][3][4,4]->\[CurlyPhi][4][1,3][2]^2 \[CurlyPhi][4][4,4][2]^2,X0[4,4,0][0][0,4]->1,X0[4,4,0][1][1,4]->1,X0[4,4,0][2][2,4]->1,X0[4,4,0][3][3,4]->1,X0[4,4,1][1][0,4]->1,X0[4,4,1][0][1,4]->1,X0[4,4,1][3][2,4]->1,X0[4,4,1][2][3,4]->1,X0[4,4,2][2][0,4]->1,X0[4,4,2][3][1,4]->1,X0[4,4,2][0][2,4]->1,X0[4,4,2][1][3,4]->1,X0[4,4,3][3][0,4]->1,X0[4,4,3][2][1,4]->1,X0[4,4,3][1][2,4]->1,X0[4,4,3][0][3,4]->1,X0[4,4,4][4][0,0]->1/2 \[Zeta][4,4,4][4][3,0],X0[4,4,4][4][0,1]->1/2 \[Zeta][4,4,4][4][3,0],X0[4,4,4][4][0,2]->1/2 \[Zeta][4,4,4][4][3,0],X0[4,4,4][4][0,3]->1/2 \[Zeta][4,4,4][4][3,0],X0[4,4,4][4][1,0]->1/2 \[Zeta][4,4,4][4][3,0],X0[4,4,4][4][1,1]->1/2 \[Zeta][4,4,4][4][3,0] \[CurlyPhi][4][1,3][2]^2,X0[4,4,4][4][1,2]->1/2 \[Zeta][4,2,3][4][4,1] \[Zeta][4,4,4][4][3,0],X0[4,4,4][4][1,3]->1/2 \[Zeta][4,2,3][4][4,1] \[Zeta][4,4,4][4][3,0] \[CurlyPhi][4][1,3][2]^2,X0[4,4,4][4][2,0]->1/2 \[Zeta][4,4,4][4][3,0],X0[4,4,4][4][2,1]->1/2 \[Zeta][4,2,3][4][4,1] \[Zeta][4,4,4][4][3,0],X0[4,4,4][4][2,2]->1/2 \[Zeta][4,4,4][4][3,0] \[CurlyPhi][4][4,4][2]^2,X0[4,4,4][4][2,3]->1/2 \[Zeta][4,2,3][4][4,1] \[Zeta][4,4,4][4][3,0] \[CurlyPhi][4][4,4][2]^2,X0[4,4,4][4][3,0]->1/2 \[Zeta][4,4,4][4][3,0],X0[4,4,4][4][3,1]->1/2 \[Zeta][4,2,3][4][4,1] \[Zeta][4,4,4][4][3,0] \[CurlyPhi][4][1,3][2]^2,X0[4,4,4][4][3,2]->1/2 \[Zeta][4,2,3][4][4,1] \[Zeta][4,4,4][4][3,0] \[CurlyPhi][4][4,4][2]^2,X0[4,4,4][4][3,3]->1/2 \[Zeta][4,4,4][4][3,0] \[CurlyPhi][4][1,3][2]^2 \[CurlyPhi][4][4,4][2]^2,X0[0,0][0]->1,X0[0,1][1]->1,X0[0,2][2]->1,X0[0,3][3]->1,X0[0,4][4]->1,X0[1,0][1]->1,X0[1,1][0]->\[CurlyPhi][4][1,3][2]^2,X0[1,2][3]->\[Zeta][4,2,3][4][4,1],X0[1,3][2]->\[Zeta][4,2,3][4][4,1] \[CurlyPhi][4][1,3][2]^2,X0[1,4][4]->\[Zeta][4,2,3][4][4,1] \[CurlyPhi][4][1,3][2]^3,X0[2,0][2]->1,X0[2,1][3]->\[Zeta][4,2,3][4][4,1],X0[2,2][0]->\[CurlyPhi][4][4,4][2]^2,X0[2,3][1]->\[Zeta][4,2,3][4][4,1] \[CurlyPhi][4][4,4][2]^2,X0[2,4][4]->\[CurlyPhi][4][4,4][2]^3,X0[3,0][3]->1,X0[3,1][2]->\[Zeta][4,2,3][4][4,1] \[CurlyPhi][4][1,3][2]^2,X0[3,2][1]->\[Zeta][4,2,3][4][4,1] \[CurlyPhi][4][4,4][2]^2,X0[3,3][0]->\[CurlyPhi][4][1,3][2]^2 \[CurlyPhi][4][4,4][2]^2,X0[3,4][4]->\[CurlyPhi][4][1,3][2]^3 \[CurlyPhi][4][4,4][2]^3,X0[4,0][4]->1,X0[4,1][4]->\[Zeta][4,2,3][4][4,1] \[CurlyPhi][4][1,3][2]^3,X0[4,2][4]->\[CurlyPhi][4][4,4][2]^3,X0[4,3][4]->\[CurlyPhi][4][1,3][2]^3 \[CurlyPhi][4][4,4][2]^3,X0[4,4][0]->\[Phi][4,4][0],X0[4,4][1]->\[Phi][4,4][0] \[Zeta][4,2,3][4][4,1] \[CurlyPhi][4][1,3][2],X0[4,4][2]->\[Phi][4,4][0] \[CurlyPhi][4][4,4][2],X0[4,4][3]->\[Phi][4,4][0] \[CurlyPhi][4][1,3][2] \[CurlyPhi][4][4,4][2]
}//.repl[Mod[model[[2]],64,1]];
,
{FR[5,0][3],_},

list={11,-11,-7,7,-5,5,-1,1};
\[CurlyPhi][24][2,2][4]:=Exp[(I \[Pi])/12 list[[Mod[model[[2]],8,1]]]];
rep0={X0[0,0,0][0][0,0]->1,X0[0,0,1][1][0,1]->1,X0[0,0,2][2][0,2]->1,X0[0,0,3][3][0,3]->1,X0[0,0,4][4][0,4]->1,X0[0,1,0][1][1,1]->1,X0[0,1,1][0][1,0]->1,X0[0,1,2][3][1,3]->1,X0[0,1,3][2][1,2]->1,X0[0,1,4][4][1,4]->1,X0[0,2,0][2][2,2]->1,X0[0,2,1][3][2,3]->1,X0[0,2,2][0][2,0]->1,X0[0,2,2][4][2,4]->1,X0[0,2,3][1][2,1]->1,X0[0,2,3][4][2,4]->1,X0[0,2,4][2][2,2]->1,X0[0,2,4][3][2,3]->1,X0[0,3,0][3][3,3]->1,X0[0,3,1][2][3,2]->1,X0[0,3,2][1][3,1]->1,X0[0,3,2][4][3,4]->1,X0[0,3,3][0][3,0]->1,X0[0,3,3][4][3,4]->1,X0[0,3,4][2][3,2]->1,X0[0,3,4][3][3,3]->1,X0[0,4,0][4][4,4]->1,X0[0,4,1][4][4,4]->1,X0[0,4,2][2][4,2]->1,X0[0,4,2][3][4,3]->1,X0[0,4,3][2][4,2]->1,X0[0,4,3][3][4,3]->1,X0[0,4,4][0][4,0]->1,X0[0,4,4][1][4,1]->1,X0[0,4,4][4][4,4]->1,X0[1,0,0][1][1,0]->1,X0[1,0,1][0][1,1]->1,X0[1,0,2][3][1,2]->1,X0[1,0,3][2][1,3]->1,X0[1,0,4][4][1,4]->1,X0[1,1,0][0][0,1]->1,X0[1,1,1][1][0,0]->1,X0[1,1,2][2][0,3]->1,X0[1,1,3][3][0,2]->1,X0[1,1,4][4][0,4]->1,X0[1,2,0][3][3,2]->1,X0[1,2,1][2][3,3]->1,X0[1,2,2][1][3,0]->1,X0[1,2,2][4][3,4]->1,X0[1,2,3][0][3,1]->1,X0[1,2,3][4][3,4]->1,X0[1,2,4][3][3,2]->1,X0[1,2,4][2][3,3]->1,X0[1,3,0][2][2,3]->1,X0[1,3,1][3][2,2]->1,X0[1,3,2][0][2,1]->1,X0[1,3,2][4][2,4]->1,X0[1,3,3][1][2,0]->1,X0[1,3,3][4][2,4]->1,X0[1,3,4][3][2,2]->1,X0[1,3,4][2][2,3]->1,X0[1,4,0][4][4,4]->1,X0[1,4,1][4][4,4]->1,X0[1,4,2][3][4,2]->1,X0[1,4,2][2][4,3]->1,X0[1,4,3][3][4,2]->1,X0[1,4,3][2][4,3]->1,X0[1,4,4][1][4,0]->-((\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[3]),X0[1,4,4][0][4,1]->-((\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[3]),X0[1,4,4][4][4,4]->-1,X0[2,0,0][2][2,0]->1,X0[2,0,1][3][2,1]->1,X0[2,0,2][0][2,2]->1,X0[2,0,2][4][2,2]->1,X0[2,0,3][1][2,3]->1,X0[2,0,3][4][2,3]->1,X0[2,0,4][2][2,4]->1,X0[2,0,4][3][2,4]->1,X0[2,1,0][3][3,1]->1,X0[2,1,1][2][3,0]->-1,X0[2,1,2][1][3,3]->-((\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[3]),X0[2,1,2][4][3,3]->(\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[3],X0[2,1,3][0][3,2]->(\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[3],X0[2,1,3][4][3,2]->-((\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[3]),X0[2,1,4][2][3,4]->-1,X0[2,1,4][3][3,4]->1,X0[2,2,0][0][0,2]->1,X0[2,2,0][4][4,2]->1,X0[2,2,1][1][0,3]->(\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[3],X0[2,2,1][4][4,3]->1,X0[2,2,2][2][0,0]->1/3 \[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4),X0[2,2,2][2][0,4]->-(1/3) Sqrt[2] \[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4),X0[2,2,2][2][4,0]->Sqrt[2/3],X0[2,2,2][2][4,4]->1/Sqrt[3],X0[2,2,2][3][4,4]->1,X0[2,2,3][3][0,1]->1/Sqrt[3],X0[2,2,3][3][0,4]->Sqrt[2/3],X0[2,2,3][3][4,1]->Sqrt[2/3],X0[2,2,3][2][4,4]->1,X0[2,2,3][3][4,4]->-(1/Sqrt[3]),X0[2,2,4][4][0,2]->-(1/Sqrt[2]),X0[2,2,4][4][0,3]->(\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[6],X0[2,2,4][0][4,2]->1,X0[2,2,4][4][4,2]->1/Sqrt[2],X0[2,2,4][1][4,3]->1,X0[2,2,4][4][4,3]->(\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[6],X0[2,3,0][1][1,3]->1,X0[2,3,0][4][4,3]->1,X0[2,3,1][0][1,2]->-((\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[3]),X0[2,3,1][4][4,2]->-1,X0[2,3,2][3][1,1]->-(1/Sqrt[3]),X0[2,3,2][3][1,4]->Sqrt[2/3],X0[2,3,2][3][4,1]->1/3 Sqrt[2] \[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4),X0[2,3,2][2][4,4]->-((\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[3]),X0[2,3,2][3][4,4]->1/3 \[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4),X0[2,3,3][2][1,0]->1/3 \[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4),X0[2,3,3][2][1,4]->1/3 Sqrt[2] \[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4),X0[2,3,3][2][4,0]->-(1/3) Sqrt[2] \[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4),X0[2,3,3][2][4,4]->1/3 \[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4),X0[2,3,3][3][4,4]->(\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[3],X0[2,3,4][4][1,2]->(\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[6],X0[2,3,4][4][1,3]->1/Sqrt[2],X0[2,3,4][0][4,2]->-((\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[3]),X0[2,3,4][4][4,2]->(\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[6],X0[2,3,4][1][4,3]->(\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[3],X0[2,3,4][4][4,3]->-(1/Sqrt[2]),X0[2,4,0][2][2,4]->1,X0[2,4,0][3][3,4]->1,X0[2,4,1][3][2,4]->-((\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[3]),X0[2,4,1][2][3,4]->(\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[3],X0[2,4,2][0][2,2]->-((\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[3]),X0[2,4,2][4][2,2]->(\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/(2 Sqrt[3]),X0[2,4,2][4][2,3]->-(Sqrt[3]/2),X0[2,4,2][4][3,2]->1/2 \[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4),X0[2,4,2][1][3,3]->1,X0[2,4,2][4][3,3]->1/2,X0[2,4,3][4][2,2]->1/2 \[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4),X0[2,4,3][1][2,3]->-1,X0[2,4,3][4][2,3]->1/2,X0[2,4,3][0][3,2]->-((\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[3]),X0[2,4,3][4][3,2]->-((\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/(2 Sqrt[3])),X0[2,4,3][4][3,3]->Sqrt[3]/2,X0[2,4,4][2][2,0]->-(1/Sqrt[2]),X0[2,4,4][3][2,1]->-((\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[6]),X0[2,4,4][2][2,4]->1/Sqrt[2],X0[2,4,4][3][2,4]->-(1/Sqrt[2]),X0[2,4,4][2][3,0]->-(1/Sqrt[2]),X0[2,4,4][3][3,1]->(\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[6],X0[2,4,4][2][3,4]->-(1/Sqrt[2]),X0[2,4,4][3][3,4]->-(1/Sqrt[2]),X0[3,0,0][3][3,0]->1,X0[3,0,1][2][3,1]->1,X0[3,0,2][1][3,2]->1,X0[3,0,2][4][3,2]->1,X0[3,0,3][0][3,3]->1,X0[3,0,3][4][3,3]->1,X0[3,0,4][2][3,4]->1,X0[3,0,4][3][3,4]->1,X0[3,1,0][2][2,1]->1,X0[3,1,1][3][2,0]->-1,X0[3,1,2][0][2,3]->-((\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[3]),X0[3,1,2][4][2,3]->(\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[3],X0[3,1,3][1][2,2]->(\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[3],X0[3,1,3][4][2,2]->-((\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[3]),X0[3,1,4][2][2,4]->1,X0[3,1,4][3][2,4]->-1,X0[3,2,0][1][1,2]->1,X0[3,2,0][4][4,2]->1,X0[3,2,1][0][1,3]->(\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[3],X0[3,2,1][4][4,3]->1,X0[3,2,2][3][1,0]->1/3 \[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4),X0[3,2,2][3][1,4]->-(1/3) Sqrt[2] \[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4),X0[3,2,2][3][4,0]->Sqrt[2/3],X0[3,2,2][2][4,4]->1,X0[3,2,2][3][4,4]->1/Sqrt[3],X0[3,2,3][2][1,1]->1/Sqrt[3],X0[3,2,3][2][1,4]->Sqrt[2/3],X0[3,2,3][2][4,1]->Sqrt[2/3],X0[3,2,3][2][4,4]->-(1/Sqrt[3]),X0[3,2,3][3][4,4]->1,X0[3,2,4][4][1,2]->-(1/Sqrt[2]),X0[3,2,4][4][1,3]->(\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[6],X0[3,2,4][1][4,2]->-((\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[3]),X0[3,2,4][4][4,2]->-(1/Sqrt[2]),X0[3,2,4][0][4,3]->-((\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[3]),X0[3,2,4][4][4,3]->-((\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[6]),X0[3,3,0][0][0,3]->1,X0[3,3,0][4][4,3]->1,X0[3,3,1][1][0,2]->-((\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[3]),X0[3,3,1][4][4,2]->-1,X0[3,3,2][2][0,1]->-(1/Sqrt[3]),X0[3,3,2][2][0,4]->Sqrt[2/3],X0[3,3,2][2][4,1]->1/3 Sqrt[2] \[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4),X0[3,3,2][2][4,4]->1/3 \[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4),X0[3,3,2][3][4,4]->-((\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[3]),X0[3,3,3][3][0,0]->1/3 \[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4),X0[3,3,3][3][0,4]->1/3 Sqrt[2] \[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4),X0[3,3,3][3][4,0]->-(1/3) Sqrt[2] \[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4),X0[3,3,3][2][4,4]->(\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[3],X0[3,3,3][3][4,4]->1/3 \[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4),X0[3,3,4][4][0,2]->(\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[6],X0[3,3,4][4][0,3]->1/Sqrt[2],X0[3,3,4][1][4,2]->1,X0[3,3,4][4][4,2]->-((\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[6]),X0[3,3,4][0][4,3]->-1,X0[3,3,4][4][4,3]->1/Sqrt[2],X0[3,4,0][2][2,4]->1,X0[3,4,0][3][3,4]->1,X0[3,4,1][3][2,4]->(\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[3],X0[3,4,1][2][3,4]->-((\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[3]),X0[3,4,2][4][2,2]->1/2 \[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4),X0[3,4,2][0][2,3]->1,X0[3,4,2][4][2,3]->1/2,X0[3,4,2][1][3,2]->-((\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[3]),X0[3,4,2][4][3,2]->(\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/(2 Sqrt[3]),X0[3,4,2][4][3,3]->-(Sqrt[3]/2),X0[3,4,3][1][2,2]->-((\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[3]),X0[3,4,3][4][2,2]->-((\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/(2 Sqrt[3])),X0[3,4,3][4][2,3]->Sqrt[3]/2,X0[3,4,3][4][3,2]->1/2 \[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4),X0[3,4,3][0][3,3]->-1,X0[3,4,3][4][3,3]->1/2,X0[3,4,4][3][2,0]->-(1/Sqrt[2]),X0[3,4,4][2][2,1]->(\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[6],X0[3,4,4][2][2,4]->-(1/Sqrt[2]),X0[3,4,4][3][2,4]->-(1/Sqrt[2]),X0[3,4,4][3][3,0]->-(1/Sqrt[2]),X0[3,4,4][2][3,1]->-((\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[6]),X0[3,4,4][2][3,4]->-(1/Sqrt[2]),X0[3,4,4][3][3,4]->1/Sqrt[2],X0[4,0,0][4][4,0]->1,X0[4,0,1][4][4,1]->1,X0[4,0,2][2][4,2]->1,X0[4,0,2][3][4,2]->1,X0[4,0,3][2][4,3]->1,X0[4,0,3][3][4,3]->1,X0[4,0,4][0][4,4]->1,X0[4,0,4][1][4,4]->1,X0[4,0,4][4][4,4]->1,X0[4,1,0][4][4,1]->1,X0[4,1,1][4][4,0]->1,X0[4,1,2][2][4,3]->-1,X0[4,1,2][3][4,3]->-1,X0[4,1,3][2][4,2]->-1,X0[4,1,3][3][4,2]->-1,X0[4,1,4][0][4,4]->(\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[3],X0[4,1,4][1][4,4]->(\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[3],X0[4,1,4][4][4,4]->-((\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[3]),X0[4,2,0][2][2,2]->1,X0[4,2,0][3][3,2]->1,X0[4,2,1][3][2,3]->(\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[3],X0[4,2,1][2][3,3]->(\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[3],X0[4,2,2][4][2,0]->(\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[6],X0[4,2,2][0][2,4]->-((\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[3]),X0[4,2,2][4][2,4]->-((\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[6]),X0[4,2,2][4][3,0]->(\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[6],X0[4,2,2][1][3,4]->1,X0[4,2,2][4][3,4]->(\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[6],X0[4,2,3][4][2,1]->1/Sqrt[2],X0[4,2,3][1][2,4]->1,X0[4,2,3][4][2,4]->(\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[6],X0[4,2,3][4][3,1]->1/Sqrt[2],X0[4,2,3][0][3,4]->-((\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[3]),X0[4,2,3][4][3,4]->-((\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[6]),X0[4,2,4][2][2,2]->-(1/2),X0[4,2,4][3][2,2]->-(Sqrt[3]/2),X0[4,2,4][2][2,3]->1/2 \[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4),X0[4,2,4][3][2,3]->-((\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/(2 Sqrt[3])),X0[4,2,4][2][3,2]->-(Sqrt[3]/2),X0[4,2,4][3][3,2]->-(1/2),X0[4,2,4][2][3,3]->-((\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/(2 Sqrt[3])),X0[4,2,4][3][3,3]->1/2 \[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4),X0[4,3,0][2][2,3]->1,X0[4,3,0][3][3,3]->1,X0[4,3,1][3][2,2]->(\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[3],X0[4,3,1][2][3,2]->(\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[3],X0[4,3,2][4][2,1]->-((\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[6]),X0[4,3,2][0][2,4]->1,X0[4,3,2][4][2,4]->-(1/Sqrt[2]),X0[4,3,2][4][3,1]->-((\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[6]),X0[4,3,2][1][3,4]->-((\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[3]),X0[4,3,2][4][3,4]->1/Sqrt[2],X0[4,3,3][4][2,0]->-(1/Sqrt[2]),X0[4,3,3][1][2,4]->-((\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[3]),X0[4,3,3][4][2,4]->1/Sqrt[2],X0[4,3,3][4][3,0]->-(1/Sqrt[2]),X0[4,3,3][0][3,4]->1,X0[4,3,3][4][3,4]->-(1/Sqrt[2]),X0[4,3,4][2][2,2]->1/2 \[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4),X0[4,3,4][3][2,2]->-((\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/(2 Sqrt[3])),X0[4,3,4][2][2,3]->-(1/2),X0[4,3,4][3][2,3]->-(Sqrt[3]/2),X0[4,3,4][2][3,2]->-((\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/(2 Sqrt[3])),X0[4,3,4][3][3,2]->1/2 \[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4),X0[4,3,4][2][3,3]->-(Sqrt[3]/2),X0[4,3,4][3][3,3]->-(1/2),X0[4,4,0][0][0,4]->1,X0[4,4,0][1][1,4]->1,X0[4,4,0][4][4,4]->1,X0[4,4,1][1][0,4]->-1,X0[4,4,1][0][1,4]->-1,X0[4,4,1][4][4,4]->-1,X0[4,4,2][2][0,2]->-(1/Sqrt[2]),X0[4,4,2][2][0,3]->(\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[6],X0[4,4,2][3][1,2]->(\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[6],X0[4,4,2][3][1,3]->-(1/Sqrt[2]),X0[4,4,2][2][4,2]->-((\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[6]),X0[4,4,2][3][4,2]->(\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[6],X0[4,4,2][2][4,3]->-(1/Sqrt[2]),X0[4,4,2][3][4,3]->1/Sqrt[2],X0[4,4,3][3][0,2]->(\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[6],X0[4,4,3][3][0,3]->-(1/Sqrt[2]),X0[4,4,3][2][1,2]->-(1/Sqrt[2]),X0[4,4,3][2][1,3]->(\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[6],X0[4,4,3][2][4,2]->(\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[6],X0[4,4,3][3][4,2]->-((\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[6]),X0[4,4,3][2][4,3]->1/Sqrt[2],X0[4,4,3][3][4,3]->-(1/Sqrt[2]),X0[4,4,4][4][0,0]->1/2,X0[4,4,4][4][0,1]->-(1/2),X0[4,4,4][4][0,4]->-(1/Sqrt[2]),X0[4,4,4][4][1,0]->-((\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/(2 Sqrt[3])),X0[4,4,4][4][1,1]->(\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/(2 Sqrt[3]),X0[4,4,4][4][1,4]->-((\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[6]),X0[4,4,4][4][4,0]->-(1/Sqrt[2]),X0[4,4,4][4][4,1]->-(1/Sqrt[2]),X0[4,4,4][0][4,4]->1,X0[4,4,4][1][4,4]->-1,X0[4,4,4][4][4,4]->0,X0[0,0][0]->1,X0[0,1][1]->1,X0[0,2][2]->1,X0[0,3][3]->1,X0[0,4][4]->1,X0[1,0][1]->1,X0[1,1][0]->1,X0[1,2][3]->(1-2 \[CurlyPhi][24][2,2][4]^4)/Sqrt[3],X0[1,3][2]->(1-2 \[CurlyPhi][24][2,2][4]^4)/Sqrt[3],X0[1,4][4]->-((\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[3]),X0[2,0][2]->1,X0[2,1][3]->(\[CurlyPhi][24][2,2][4]^12 (-1+2 \[CurlyPhi][24][2,2][4]^4))/Sqrt[3],X0[2,2][0]->1/2 (\[CurlyPhi][24][2,2][4]+\[CurlyPhi][24][2,2][4]^13-2 \[CurlyPhi][24][2,2][4]^21),X0[2,2][4]->\[CurlyPhi][24][2,2][4],X0[2,3][1]->\[CurlyPhi][24][2,2][4]^3,X0[2,3][4]->1/2 (\[CurlyPhi][24][2,2][4]^11-2 \[CurlyPhi][24][2,2][4]^19+\[CurlyPhi][24][2,2][4]^23),X0[2,4][2]->(\[CurlyPhi][24][2,2][4]^14 (1-2 \[CurlyPhi][24][2,2][4]^4))/Sqrt[3],X0[2,4][3]->\[CurlyPhi][24][2,2][4]^2,X0[3,0][3]->1,X0[3,1][2]->(\[CurlyPhi][24][2,2][4]^12 (-1+2 \[CurlyPhi][24][2,2][4]^4))/Sqrt[3],X0[3,2][1]->-\[CurlyPhi][24][2,2][4]^15,X0[3,2][4]->-(1/2) \[CurlyPhi][24][2,2][4]^7 (-2+\[CurlyPhi][24][2,2][4]^4+\[CurlyPhi][24][2,2][4]^16),X0[3,3][0]->1/2 (\[CurlyPhi][24][2,2][4]-2 \[CurlyPhi][24][2,2][4]^9+\[CurlyPhi][24][2,2][4]^13),X0[3,3][4]->\[CurlyPhi][24][2,2][4]^13,X0[3,4][2]->(\[CurlyPhi][24][2,2][4]^4 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[3],X0[3,4][3]->-(1/2)-1/2 \[CurlyPhi][24][2,2][4]^12+\[CurlyPhi][24][2,2][4]^20,X0[4,0][4]->1,X0[4,1][4]->-((\[CurlyPhi][24][2,2][4]^2 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[3]),X0[4,2][2]->(\[CurlyPhi][24][2,2][4]^2 (-1+2 \[CurlyPhi][24][2,2][4]^4))/Sqrt[3],X0[4,2][3]->\[CurlyPhi][24][2,2][4]^2,X0[4,3][2]->(\[CurlyPhi][24][2,2][4]^4 (-2+\[CurlyPhi][24][2,2][4]^4))/Sqrt[3],X0[4,3][3]->1/2 (1-2 \[CurlyPhi][24][2,2][4]^8+\[CurlyPhi][24][2,2][4]^12),X0[4,4][0]->-\[CurlyPhi][24][2,2][4]^4,X0[4,4][1]->\[CurlyPhi][24][2,2][4]^4,X0[4,4][4]->\[CurlyPhi][24][2,2][4]^8
};
,
{FR[5,0][4],_},

\[CurlyPhi][7][2,2][0]:=Exp[(2 \[Pi] I)/7 model[[2]]];

rep0={X0[0,0,0][0][0,0]->1,X0[0,0,1][1][0,1]->1,X0[0,0,2][2][0,2]->1,X0[0,0,3][3][0,3]->1,X0[0,0,4][4][0,4]->1,X0[0,1,0][1][1,1]->1,X0[0,1,1][0][1,0]->1,X0[0,1,2][2][1,2]->1,X0[0,1,3][3][1,3]->1,X0[0,1,4][4][1,4]->1,X0[0,2,0][2][2,2]->1,X0[0,2,1][2][2,2]->1,X0[0,2,2][0][2,0]->1,X0[0,2,2][1][2,1]->1,X0[0,2,2][4][2,4]->1,X0[0,2,3][3][2,3]->1,X0[0,2,3][4][2,4]->1,X0[0,2,4][2][2,2]->1,X0[0,2,4][3][2,3]->1,X0[0,3,0][3][3,3]->1,X0[0,3,1][3][3,3]->1,X0[0,3,2][3][3,3]->1,X0[0,3,2][4][3,4]->1,X0[0,3,3][0][3,0]->1,X0[0,3,3][1][3,1]->1,X0[0,3,3][2][3,2]->1,X0[0,3,4][2][3,2]->1,X0[0,3,4][4][3,4]->1,X0[0,4,0][4][4,4]->1,X0[0,4,1][4][4,4]->1,X0[0,4,2][2][4,2]->1,X0[0,4,2][3][4,3]->1,X0[0,4,3][2][4,2]->1,X0[0,4,3][4][4,4]->1,X0[0,4,4][0][4,0]->1,X0[0,4,4][1][4,1]->1,X0[0,4,4][3][4,3]->1,X0[1,0,0][1][1,0]->1,X0[1,0,1][0][1,1]->1,X0[1,0,2][2][1,2]->1,X0[1,0,3][3][1,3]->1,X0[1,0,4][4][1,4]->1,X0[1,1,0][0][0,1]->1,X0[1,1,1][1][0,0]->1,X0[1,1,2][2][0,2]->1,X0[1,1,3][3][0,3]->1,X0[1,1,4][4][0,4]->1,X0[1,2,0][2][2,2]->1,X0[1,2,1][2][2,2]->1,X0[1,2,2][1][2,0]->-1,X0[1,2,2][0][2,1]->-1,X0[1,2,2][4][2,4]->-1,X0[1,2,3][3][2,3]->-1,X0[1,2,3][4][2,4]->1,X0[1,2,4][2][2,2]->-1,X0[1,2,4][3][2,3]->1,X0[1,3,0][3][3,3]->1,X0[1,3,1][3][3,3]->1,X0[1,3,2][3][3,3]->-1,X0[1,3,2][4][3,4]->-1,X0[1,3,3][1][3,0]->1,X0[1,3,3][0][3,1]->1,X0[1,3,3][2][3,2]->-1,X0[1,3,4][2][3,2]->1,X0[1,3,4][4][3,4]->1,X0[1,4,0][4][4,4]->1,X0[1,4,1][4][4,4]->1,X0[1,4,2][2][4,2]->-1,X0[1,4,2][3][4,3]->-1,X0[1,4,3][2][4,2]->1,X0[1,4,3][4][4,4]->-1,X0[1,4,4][1][4,0]->1,X0[1,4,4][0][4,1]->1,X0[1,4,4][3][4,3]->1,X0[2,0,0][2][2,0]->1,X0[2,0,1][2][2,1]->1,X0[2,0,2][0][2,2]->1,X0[2,0,2][1][2,2]->1,X0[2,0,2][4][2,2]->1,X0[2,0,3][3][2,3]->1,X0[2,0,3][4][2,3]->1,X0[2,0,4][2][2,4]->1,X0[2,0,4][3][2,4]->1,X0[2,1,0][2][2,1]->1,X0[2,1,1][2][2,0]->1,X0[2,1,2][0][2,2]->1,X0[2,1,2][1][2,2]->1,X0[2,1,2][4][2,2]->-1,X0[2,1,3][3][2,3]->-1,X0[2,1,3][4][2,3]->1,X0[2,1,4][2][2,4]->-1,X0[2,1,4][3][2,4]->1,X0[2,2,0][0][0,2]->1,X0[2,2,0][1][1,2]->1,X0[2,2,0][4][4,2]->1,X0[2,2,1][1][0,2]->-1,X0[2,2,1][0][1,2]->-1,X0[2,2,1][4][4,2]->1,X0[2,2,2][2][0,0]->1/2,X0[2,2,2][2][0,1]->-(1/2),X0[2,2,2][2][0,4]->1/Sqrt[2],X0[2,2,2][2][1,0]->-(1/2),X0[2,2,2][2][1,1]->1/2,X0[2,2,2][2][1,4]->1/Sqrt[2],X0[2,2,2][2][4,0]->1/Sqrt[2],X0[2,2,2][2][4,1]->1/Sqrt[2],X0[2,2,2][2][4,4]->0,X0[2,2,2][3][4,4]->1,X0[2,2,3][3][0,3]->1/Sqrt[2],X0[2,2,3][3][0,4]->-(1/Sqrt[2]),X0[2,2,3][3][1,3]->1/Sqrt[2],X0[2,2,3][3][1,4]->1/Sqrt[2],X0[2,2,3][4][4,3]->-1,X0[2,2,3][2][4,4]->1,X0[2,2,4][4][0,2]->1/Sqrt[2],X0[2,2,4][4][0,3]->-(1/Sqrt[2]),X0[2,2,4][4][1,2]->1/Sqrt[2],X0[2,2,4][4][1,3]->1/Sqrt[2],X0[2,2,4][0][4,2]->1,X0[2,2,4][1][4,2]->1,X0[2,2,4][3][4,3]->1,X0[2,3,0][3][3,3]->1,X0[2,3,0][4][4,3]->1,X0[2,3,1][3][3,3]->-1,X0[2,3,1][4][4,3]->1,X0[2,3,2][3][3,3]->0,X0[2,3,2][4][3,3]->-1,X0[2,3,2][3][3,4]->1,X0[2,3,2][3][4,3]->-1,X0[2,3,2][2][4,4]->-1,X0[2,3,2][3][4,4]->0,X0[2,3,3][2][3,0]->-(1/Sqrt[2]),X0[2,3,3][2][3,1]->1/Sqrt[2],X0[2,3,3][0][3,2]->-1,X0[2,3,3][1][3,2]->-1,X0[2,3,3][2][4,0]->1/Sqrt[2],X0[2,3,3][2][4,1]->1/Sqrt[2],X0[2,3,3][4][4,2]->1,X0[2,3,4][4][3,2]->-1,X0[2,3,4][2][3,4]->-1,X0[2,3,4][0][4,2]->-1,X0[2,3,4][1][4,2]->1,X0[2,3,4][3][4,4]->1,X0[2,4,0][2][2,4]->1,X0[2,4,0][3][3,4]->1,X0[2,4,1][2][2,4]->1,X0[2,4,1][3][3,4]->1,X0[2,4,2][0][2,2]->1,X0[2,4,2][1][2,2]->-1,X0[2,4,2][4][2,2]->0,X0[2,4,2][4][2,3]->-1,X0[2,4,2][4][3,2]->1,X0[2,4,2][3][3,3]->1,X0[2,4,2][4][3,3]->0,X0[2,4,3][4][2,2]->1,X0[2,4,3][3][2,4]->1,X0[2,4,3][0][3,2]->-1,X0[2,4,3][1][3,2]->1,X0[2,4,3][2][3,4]->-1,X0[2,4,4][2][2,0]->1/Sqrt[2],X0[2,4,4][2][2,1]->-(1/Sqrt[2]),X0[2,4,4][3][2,3]->1,X0[2,4,4][2][3,0]->1/Sqrt[2],X0[2,4,4][2][3,1]->1/Sqrt[2],X0[2,4,4][4][3,3]->1,X0[3,0,0][3][3,0]->1,X0[3,0,1][3][3,1]->1,X0[3,0,2][3][3,2]->1,X0[3,0,2][4][3,2]->1,X0[3,0,3][0][3,3]->1,X0[3,0,3][1][3,3]->1,X0[3,0,3][2][3,3]->1,X0[3,0,4][2][3,4]->1,X0[3,0,4][4][3,4]->1,X0[3,1,0][3][3,1]->1,X0[3,1,1][3][3,0]->1,X0[3,1,2][3][3,2]->-1,X0[3,1,2][4][3,2]->1,X0[3,1,3][0][3,3]->1,X0[3,1,3][1][3,3]->1,X0[3,1,3][2][3,3]->-1,X0[3,1,4][2][3,4]->-1,X0[3,1,4][4][3,4]->1,X0[3,2,0][3][3,2]->1,X0[3,2,0][4][4,2]->1,X0[3,2,1][3][3,2]->-1,X0[3,2,1][4][4,2]->-1,X0[3,2,2][3][3,0]->1/Sqrt[2],X0[3,2,2][3][3,1]->1/Sqrt[2],X0[3,2,2][4][3,4]->-1,X0[3,2,2][3][4,0]->1/Sqrt[2],X0[3,2,2][3][4,1]->-(1/Sqrt[2]),X0[3,2,2][2][4,4]->1,X0[3,2,3][0][3,3]->1,X0[3,2,3][1][3,3]->-1,X0[3,2,3][2][3,3]->0,X0[3,2,3][2][3,4]->1,X0[3,2,3][2][4,3]->1,X0[3,2,3][2][4,4]->0,X0[3,2,3][4][4,4]->1,X0[3,2,4][4][3,2]->-1,X0[3,2,4][2][3,3]->-1,X0[3,2,4][3][4,2]->1,X0[3,2,4][0][4,3]->1,X0[3,2,4][1][4,3]->-1,X0[3,3,0][0][0,3]->1,X0[3,3,0][1][1,3]->1,X0[3,3,0][2][2,3]->1,X0[3,3,1][1][0,3]->1,X0[3,3,1][0][1,3]->1,X0[3,3,1][2][2,3]->-1,X0[3,3,2][2][0,3]->-(1/Sqrt[2]),X0[3,3,2][2][0,4]->1/Sqrt[2],X0[3,3,2][2][1,3]->1/Sqrt[2],X0[3,3,2][2][1,4]->1/Sqrt[2],X0[3,3,2][0][2,3]->-1,X0[3,3,2][1][2,3]->-1,X0[3,3,2][4][2,4]->1,X0[3,3,3][3][0,0]->1/2,X0[3,3,3][3][0,1]->1/2,X0[3,3,3][3][0,2]->-(1/Sqrt[2]),X0[3,3,3][3][1,0]->1/2,X0[3,3,3][3][1,1]->1/2,X0[3,3,3][3][1,2]->1/Sqrt[2],X0[3,3,3][3][2,0]->-(1/Sqrt[2]),X0[3,3,3][3][2,1]->1/Sqrt[2],X0[3,3,3][3][2,2]->0,X0[3,3,3][4][2,2]->-1,X0[3,3,4][4][0,2]->1/Sqrt[2],X0[3,3,4][4][0,4]->1/Sqrt[2],X0[3,3,4][4][1,2]->-(1/Sqrt[2]),X0[3,3,4][4][1,4]->1/Sqrt[2],X0[3,3,4][3][2,2]->-1,X0[3,3,4][2][2,4]->1,X0[3,4,0][2][2,4]->1,X0[3,4,0][4][4,4]->1,X0[3,4,1][2][2,4]->-1,X0[3,4,1][4][4,4]->-1,X0[3,4,2][4][2,2]->1,X0[3,4,2][0][2,3]->1,X0[3,4,2][1][2,3]->-1,X0[3,4,2][3][4,2]->-1,X0[3,4,2][2][4,3]->1,X0[3,4,3][3][2,2]->-1,X0[3,4,3][4][2,2]->0,X0[3,4,3][4][2,4]->1,X0[3,4,3][4][4,2]->1,X0[3,4,3][2][4,4]->1,X0[3,4,3][4][4,4]->0,X0[3,4,4][3][2,0]->1/Sqrt[2],X0[3,4,4][3][2,1]->-(1/Sqrt[2]),X0[3,4,4][2][2,3]->-1,X0[3,4,4][3][4,0]->-(1/Sqrt[2]),X0[3,4,4][3][4,1]->-(1/Sqrt[2]),X0[3,4,4][0][4,3]->-1,X0[3,4,4][1][4,3]->-1,X0[4,0,0][4][4,0]->1,X0[4,0,1][4][4,1]->1,X0[4,0,2][2][4,2]->1,X0[4,0,2][3][4,2]->1,X0[4,0,3][2][4,3]->1,X0[4,0,3][4][4,3]->1,X0[4,0,4][0][4,4]->1,X0[4,0,4][1][4,4]->1,X0[4,0,4][3][4,4]->1,X0[4,1,0][4][4,1]->1,X0[4,1,1][4][4,0]->1,X0[4,1,2][2][4,2]->1,X0[4,1,2][3][4,2]->-1,X0[4,1,3][2][4,3]->1,X0[4,1,3][4][4,3]->-1,X0[4,1,4][0][4,4]->-1,X0[4,1,4][1][4,4]->-1,X0[4,1,4][3][4,4]->1,X0[4,2,0][2][2,2]->1,X0[4,2,0][3][3,2]->1,X0[4,2,1][2][2,2]->-1,X0[4,2,1][3][3,2]->1,X0[4,2,2][4][2,0]->1/Sqrt[2],X0[4,2,2][4][2,1]->-(1/Sqrt[2]),X0[4,2,2][0][2,4]->1,X0[4,2,2][1][2,4]->1,X0[4,2,2][4][3,0]->1/Sqrt[2],X0[4,2,2][4][3,1]->1/Sqrt[2],X0[4,2,2][3][3,4]->1,X0[4,2,3][4][2,3]->-1,X0[4,2,3][3][2,4]->-1,X0[4,2,3][2][3,3]->1,X0[4,2,3][0][3,4]->-1,X0[4,2,3][1][3,4]->1,X0[4,2,4][2][2,2]->0,X0[4,2,4][3][2,2]->1,X0[4,2,4][2][2,3]->-1,X0[4,2,4][2][3,2]->1,X0[4,2,4][2][3,3]->0,X0[4,2,4][4][3,3]->-1,X0[4,3,0][2][2,3]->1,X0[4,3,0][4][4,3]->1,X0[4,3,1][2][2,3]->1,X0[4,3,1][4][4,3]->-1,X0[4,3,2][4][2,3]->-1,X0[4,3,2][0][2,4]->-1,X0[4,3,2][1][2,4]->1,X0[4,3,2][2][4,3]->-1,X0[4,3,2][3][4,4]->1,X0[4,3,3][4][2,0]->1/Sqrt[2],X0[4,3,3][4][2,1]->1/Sqrt[2],X0[4,3,3][3][2,2]->1,X0[4,3,3][4][4,0]->1/Sqrt[2],X0[4,3,3][4][4,1]->-(1/Sqrt[2]),X0[4,3,3][2][4,2]->1,X0[4,3,4][2][2,2]->-1,X0[4,3,4][3][2,2]->0,X0[4,3,4][3][2,4]->1,X0[4,3,4][3][4,2]->1,X0[4,3,4][0][4,4]->-1,X0[4,3,4][1][4,4]->1,X0[4,3,4][3][4,4]->0,X0[4,4,0][0][0,4]->1,X0[4,4,0][1][1,4]->1,X0[4,4,0][3][3,4]->1,X0[4,4,1][1][0,4]->-1,X0[4,4,1][0][1,4]->-1,X0[4,4,1][3][3,4]->-1,X0[4,4,2][2][0,2]->1/Sqrt[2],X0[4,4,2][2][0,3]->-(1/Sqrt[2]),X0[4,4,2][2][1,2]->-(1/Sqrt[2]),X0[4,4,2][2][1,3]->-(1/Sqrt[2]),X0[4,4,2][3][3,2]->1,X0[4,4,2][4][3,3]->1,X0[4,4,3][3][0,2]->-(1/Sqrt[2]),X0[4,4,3][3][0,4]->1/Sqrt[2],X0[4,4,3][3][1,2]->1/Sqrt[2],X0[4,4,3][3][1,4]->1/Sqrt[2],X0[4,4,3][2][3,2]->1,X0[4,4,3][0][3,4]->1,X0[4,4,3][1][3,4]->1,X0[4,4,4][4][0,0]->1/2,X0[4,4,4][4][0,1]->-(1/2),X0[4,4,4][4][0,3]->1/Sqrt[2],X0[4,4,4][4][1,0]->1/2,X0[4,4,4][4][1,1]->-(1/2),X0[4,4,4][4][1,3]->-(1/Sqrt[2]),X0[4,4,4][4][3,0]->-(1/Sqrt[2]),X0[4,4,4][4][3,1]->-(1/Sqrt[2]),X0[4,4,4][2][3,3]->-1,X0[4,4,4][4][3,3]->0,X0[0,0][0]->1,X0[0,1][1]->1,X0[0,2][2]->1,X0[0,3][3]->1,X0[0,4][4]->1,X0[1,0][1]->1,X0[1,1][0]->1,X0[1,2][2]->-1,X0[1,3][3]->-1,X0[1,4][4]->1,X0[2,0][2]->1,X0[2,1][2]->-1,X0[2,2][0]->\[CurlyPhi][7][2,2][0],X0[2,2][1]->-\[CurlyPhi][7][2,2][0],X0[2,2][4]->\[CurlyPhi][7][2,2][0]^6,X0[2,3][3]->\[CurlyPhi][7][2,2][0]^4,X0[2,3][4]->-\[CurlyPhi][7][2,2][0]^3,X0[2,4][2]->\[CurlyPhi][7][2,2][0]^2,X0[2,4][3]->\[CurlyPhi][7][2,2][0]^5,X0[3,0][3]->1,X0[3,1][3]->-1,X0[3,2][3]->\[CurlyPhi][7][2,2][0]^4,X0[3,2][4]->-\[CurlyPhi][7][2,2][0]^3,X0[3,3][0]->\[CurlyPhi][7][2,2][0]^2,X0[3,3][1]->-\[CurlyPhi][7][2,2][0]^2,X0[3,3][2]->\[CurlyPhi][7][2,2][0]^5,X0[3,4][2]->-\[CurlyPhi][7][2,2][0]^6,X0[3,4][4]->-\[CurlyPhi][7][2,2][0],X0[4,0][4]->1,X0[4,1][4]->1,X0[4,2][2]->\[CurlyPhi][7][2,2][0]^2,X0[4,2][3]->\[CurlyPhi][7][2,2][0]^5,X0[4,3][2]->-\[CurlyPhi][7][2,2][0]^6,X0[4,3][4]->-\[CurlyPhi][7][2,2][0],X0[4,4][0]->\[CurlyPhi][7][2,2][0]^4,X0[4,4][1]->-\[CurlyPhi][7][2,2][0]^4,X0[4,4][3]->\[CurlyPhi][7][2,2][0]^3
};
,
{FR[5,0][6],_},
\[CurlyPhi][4][3,3,1][4][3,4]:=I^model[[2]];
rep0={X0[0,0,0][0][0,0]->1,X0[0,0,1][1][0,1]->1,X0[0,0,2][2][0,2]->1,X0[0,0,3][3][0,3]->1,X0[0,0,4][4][0,4]->1,X0[0,1,0][1][1,1]->1,X0[0,1,1][0][1,0]->1,X0[0,1,2][2][1,2]->1,X0[0,1,3][4][1,4]->1,X0[0,1,4][3][1,3]->1,X0[0,2,0][2][2,2]->1,X0[0,2,1][2][2,2]->1,X0[0,2,2][0][2,0]->1,X0[0,2,2][1][2,1]->1,X0[0,2,2][2][2,2]->1,X0[0,2,3][3][2,3]->1,X0[0,2,3][4][2,4]->1,X0[0,2,4][3][2,3]->1,X0[0,2,4][4][2,4]->1,X0[0,3,0][3][3,3]->1,X0[0,3,1][4][3,4]->1,X0[0,3,2][3][3,3]->1,X0[0,3,2][4][3,4]->1,X0[0,3,3][0][3,0]->1,X0[0,3,3][2][3,2]->1,X0[0,3,3][3][3,3]->1,X0[0,3,3][4][3,4]->1,X0[0,3,4][1][3,1]->1,X0[0,3,4][2][3,2]->1,X0[0,3,4][3][3,3]->1,X0[0,3,4][4][3,4]->1,X0[0,4,0][4][4,4]->1,X0[0,4,1][3][4,3]->1,X0[0,4,2][3][4,3]->1,X0[0,4,2][4][4,4]->1,X0[0,4,3][1][4,1]->1,X0[0,4,3][2][4,2]->1,X0[0,4,3][3][4,3]->1,X0[0,4,3][4][4,4]->1,X0[0,4,4][0][4,0]->1,X0[0,4,4][2][4,2]->1,X0[0,4,4][3][4,3]->1,X0[0,4,4][4][4,4]->1,X0[1,0,0][1][1,0]->1,X0[1,0,1][0][1,1]->1,X0[1,0,2][2][1,2]->1,X0[1,0,3][4][1,3]->1,X0[1,0,4][3][1,4]->1,X0[1,1,0][0][0,1]->1,X0[1,1,1][1][0,0]->1,X0[1,1,2][2][0,2]->1,X0[1,1,3][3][0,4]->1,X0[1,1,4][4][0,3]->1,X0[1,2,0][2][2,2]->1,X0[1,2,1][2][2,2]->1,X0[1,2,2][1][2,0]->1,X0[1,2,2][0][2,1]->1,X0[1,2,2][2][2,2]->-1,X0[1,2,3][4][2,3]->1,X0[1,2,3][3][2,4]->1,X0[1,2,4][4][2,3]->1,X0[1,2,4][3][2,4]->1,X0[1,3,0][4][4,3]->1,X0[1,3,1][3][4,4]->1,X0[1,3,2][4][4,3]->1,X0[1,3,2][3][4,4]->1,X0[1,3,3][1][4,0]->1,X0[1,3,3][2][4,2]->1,X0[1,3,3][4][4,3]->1,X0[1,3,3][3][4,4]->1,X0[1,3,4][0][4,1]->1,X0[1,3,4][2][4,2]->1,X0[1,3,4][4][4,3]->1,X0[1,3,4][3][4,4]->1,X0[1,4,0][3][3,4]->1,X0[1,4,1][4][3,3]->1,X0[1,4,2][4][3,3]->1,X0[1,4,2][3][3,4]->1,X0[1,4,3][0][3,1]->1,X0[1,4,3][2][3,2]->1,X0[1,4,3][4][3,3]->1,X0[1,4,3][3][3,4]->1,X0[1,4,4][1][3,0]->1,X0[1,4,4][2][3,2]->1,X0[1,4,4][4][3,3]->1,X0[1,4,4][3][3,4]->1,X0[2,0,0][2][2,0]->1,X0[2,0,1][2][2,1]->1,X0[2,0,2][0][2,2]->1,X0[2,0,2][1][2,2]->1,X0[2,0,2][2][2,2]->1,X0[2,0,3][3][2,3]->1,X0[2,0,3][4][2,3]->1,X0[2,0,4][3][2,4]->1,X0[2,0,4][4][2,4]->1,X0[2,1,0][2][2,1]->1,X0[2,1,1][2][2,0]->1,X0[2,1,2][0][2,2]->1,X0[2,1,2][1][2,2]->1,X0[2,1,2][2][2,2]->-1,X0[2,1,3][3][2,4]->1,X0[2,1,3][4][2,4]->1,X0[2,1,4][3][2,3]->1,X0[2,1,4][4][2,3]->1,X0[2,2,0][0][0,2]->1,X0[2,2,0][1][1,2]->1,X0[2,2,0][2][2,2]->1,X0[2,2,1][1][0,2]->1,X0[2,2,1][0][1,2]->1,X0[2,2,1][2][2,2]->-1,X0[2,2,2][2][0,0]->1/2,X0[2,2,2][2][0,1]->1/2,X0[2,2,2][2][0,2]->1/Sqrt[2],X0[2,2,2][2][1,0]->1/2,X0[2,2,2][2][1,1]->1/2,X0[2,2,2][2][1,2]->-(1/Sqrt[2]),X0[2,2,2][2][2,0]->1/Sqrt[2],X0[2,2,2][2][2,1]->-(1/Sqrt[2]),X0[2,2,2][0][2,2]->1,X0[2,2,2][1][2,2]->-1,X0[2,2,2][2][2,2]->0,X0[2,2,3][3][0,3]->1/Sqrt[2],X0[2,2,3][3][0,4]->1/Sqrt[2],X0[2,2,3][4][1,3]->1/Sqrt[2],X0[2,2,3][4][1,4]->1/Sqrt[2],X0[2,2,3][3][2,3]->1/Sqrt[2],X0[2,2,3][4][2,3]->-(1/Sqrt[2]),X0[2,2,3][3][2,4]->-(1/Sqrt[2]),X0[2,2,3][4][2,4]->1/Sqrt[2],X0[2,2,4][4][0,3]->1/Sqrt[2],X0[2,2,4][4][0,4]->1/Sqrt[2],X0[2,2,4][3][1,3]->1/Sqrt[2],X0[2,2,4][3][1,4]->1/Sqrt[2],X0[2,2,4][3][2,3]->-(1/Sqrt[2]),X0[2,2,4][4][2,3]->1/Sqrt[2],X0[2,2,4][3][2,4]->1/Sqrt[2],X0[2,2,4][4][2,4]->-(1/Sqrt[2]),X0[2,3,0][3][3,3]->1,X0[2,3,0][4][4,3]->1,X0[2,3,1][4][3,4]->-1,X0[2,3,1][3][4,4]->-1,X0[2,3,2][3][3,3]->1,X0[2,3,2][4][3,3]->0,X0[2,3,2][3][3,4]->0,X0[2,3,2][4][3,4]->-1,X0[2,3,2][3][4,3]->0,X0[2,3,2][4][4,3]->1,X0[2,3,2][3][4,4]->-1,X0[2,3,2][4][4,4]->0,X0[2,3,3][2][3,0]->1/Sqrt[2],X0[2,3,3][0][3,2]->1,X0[2,3,3][2][3,2]->1/Sqrt[2],X0[2,3,3][3][3,3]->-(1/2),X0[2,3,3][4][3,3]->Sqrt[3]/2,X0[2,3,3][3][3,4]->Sqrt[3]/2,X0[2,3,3][4][3,4]->1/2,X0[2,3,3][2][4,0]->1/Sqrt[2],X0[2,3,3][1][4,2]->1,X0[2,3,3][2][4,2]->-(1/Sqrt[2]),X0[2,3,3][3][4,3]->Sqrt[3]/2,X0[2,3,3][4][4,3]->-(1/2),X0[2,3,3][3][4,4]->1/2,X0[2,3,3][4][4,4]->Sqrt[3]/2,X0[2,3,4][2][3,1]->1/Sqrt[2],X0[2,3,4][1][3,2]->1,X0[2,3,4][2][3,2]->-(1/Sqrt[2]),X0[2,3,4][3][3,3]->-(1/2),X0[2,3,4][4][3,3]->Sqrt[3]/2,X0[2,3,4][3][3,4]->Sqrt[3]/2,X0[2,3,4][4][3,4]->1/2,X0[2,3,4][2][4,1]->1/Sqrt[2],X0[2,3,4][0][4,2]->1,X0[2,3,4][2][4,2]->1/Sqrt[2],X0[2,3,4][3][4,3]->Sqrt[3]/2,X0[2,3,4][4][4,3]->-(1/2),X0[2,3,4][3][4,4]->1/2,X0[2,3,4][4][4,4]->Sqrt[3]/2,X0[2,4,0][3][3,4]->1,X0[2,4,0][4][4,4]->1,X0[2,4,1][4][3,3]->-1,X0[2,4,1][3][4,3]->-1,X0[2,4,2][3][3,3]->0,X0[2,4,2][4][3,3]->-1,X0[2,4,2][3][3,4]->1,X0[2,4,2][4][3,4]->0,X0[2,4,2][3][4,3]->-1,X0[2,4,2][4][4,3]->0,X0[2,4,2][3][4,4]->0,X0[2,4,2][4][4,4]->1,X0[2,4,3][2][3,1]->1/Sqrt[2],X0[2,4,3][0][3,2]->1,X0[2,4,3][2][3,2]->-(1/Sqrt[2]),X0[2,4,3][3][3,3]->Sqrt[3]/2,X0[2,4,3][4][3,3]->1/2,X0[2,4,3][3][3,4]->-(1/2),X0[2,4,3][4][3,4]->Sqrt[3]/2,X0[2,4,3][2][4,1]->1/Sqrt[2],X0[2,4,3][1][4,2]->1,X0[2,4,3][2][4,2]->1/Sqrt[2],X0[2,4,3][3][4,3]->1/2,X0[2,4,3][4][4,3]->Sqrt[3]/2,X0[2,4,3][3][4,4]->Sqrt[3]/2,X0[2,4,3][4][4,4]->-(1/2),X0[2,4,4][2][3,0]->1/Sqrt[2],X0[2,4,4][1][3,2]->1,X0[2,4,4][2][3,2]->1/Sqrt[2],X0[2,4,4][3][3,3]->Sqrt[3]/2,X0[2,4,4][4][3,3]->1/2,X0[2,4,4][3][3,4]->-(1/2),X0[2,4,4][4][3,4]->Sqrt[3]/2,X0[2,4,4][2][4,0]->1/Sqrt[2],X0[2,4,4][0][4,2]->1,X0[2,4,4][2][4,2]->-(1/Sqrt[2]),X0[2,4,4][3][4,3]->1/2,X0[2,4,4][4][4,3]->Sqrt[3]/2,X0[2,4,4][3][4,4]->Sqrt[3]/2,X0[2,4,4][4][4,4]->-(1/2),X0[3,0,0][3][3,0]->1,X0[3,0,1][4][3,1]->1,X0[3,0,2][3][3,2]->1,X0[3,0,2][4][3,2]->1,X0[3,0,3][0][3,3]->1,X0[3,0,3][2][3,3]->1,X0[3,0,3][3][3,3]->1,X0[3,0,3][4][3,3]->1,X0[3,0,4][1][3,4]->1,X0[3,0,4][2][3,4]->1,X0[3,0,4][3][3,4]->1,X0[3,0,4][4][3,4]->1,X0[3,1,0][4][4,1]->1,X0[3,1,1][3][4,0]->1,X0[3,1,2][3][4,2]->-1,X0[3,1,2][4][4,2]->-1,X0[3,1,3][1][4,4]->1,X0[3,1,3][2][4,4]->-1,X0[3,1,3][3][4,4]->1,X0[3,1,3][4][4,4]->-1,X0[3,1,4][0][4,3]->1,X0[3,1,4][2][4,3]->-1,X0[3,1,4][3][4,3]->-1,X0[3,1,4][4][4,3]->1,X0[3,2,0][3][3,2]->1,X0[3,2,0][4][4,2]->1,X0[3,2,1][4][3,2]->1,X0[3,2,1][3][4,2]->1,X0[3,2,2][3][3,0]->1/Sqrt[2],X0[3,2,2][4][3,1]->1/Sqrt[2],X0[3,2,2][3][3,2]->-(1/Sqrt[2]),X0[3,2,2][4][3,2]->1/Sqrt[2],X0[3,2,2][3][4,0]->-(1/Sqrt[2]),X0[3,2,2][4][4,1]->-(1/Sqrt[2]),X0[3,2,2][3][4,2]->-(1/Sqrt[2]),X0[3,2,2][4][4,2]->1/Sqrt[2],X0[3,2,3][0][3,3]->-1,X0[3,2,3][2][3,3]->-1,X0[3,2,3][3][3,3]->1/2,X0[3,2,3][4][3,3]->1/2,X0[3,2,3][2][3,4]->0,X0[3,2,3][3][3,4]->Sqrt[3]/2,X0[3,2,3][4][3,4]->Sqrt[3]/2,X0[3,2,3][2][4,3]->0,X0[3,2,3][3][4,3]->Sqrt[3]/2,X0[3,2,3][4][4,3]->-(Sqrt[3]/2),X0[3,2,3][1][4,4]->1,X0[3,2,3][2][4,4]->-1,X0[3,2,3][3][4,4]->-(1/2),X0[3,2,3][4][4,4]->1/2,X0[3,2,4][2][3,3]->0,X0[3,2,4][3][3,3]->Sqrt[3]/2,X0[3,2,4][4][3,3]->Sqrt[3]/2,X0[3,2,4][1][3,4]->1,X0[3,2,4][2][3,4]->1,X0[3,2,4][3][3,4]->-(1/2),X0[3,2,4][4][3,4]->-(1/2),X0[3,2,4][0][4,3]->-1,X0[3,2,4][2][4,3]->1,X0[3,2,4][3][4,3]->-(1/2),X0[3,2,4][4][4,3]->1/2,X0[3,2,4][2][4,4]->0,X0[3,2,4][3][4,4]->-(Sqrt[3]/2),X0[3,2,4][4][4,4]->Sqrt[3]/2,X0[3,3,0][0][0,3]->1,X0[3,3,0][2][2,3]->1,X0[3,3,0][3][3,3]->1,X0[3,3,0][4][4,3]->1,X0[3,3,1][1][0,4]->1,X0[3,3,1][2][2,4]->1,X0[3,3,1][4][3,4]->1,X0[3,3,1][3][4,4]->-1,X0[3,3,2][2][0,3]->-(1/Sqrt[2]),X0[3,3,2][2][0,4]->-(1/Sqrt[2]),X0[3,3,2][0][2,3]->-1,X0[3,3,2][2][2,3]->-(1/Sqrt[2]),X0[3,3,2][1][2,4]->-1,X0[3,3,2][2][2,4]->1/Sqrt[2],X0[3,3,2][3][3,3]->-(1/2),X0[3,3,2][4][3,3]->-(Sqrt[3]/2),X0[3,3,2][3][3,4]->Sqrt[3]/2,X0[3,3,2][4][3,4]->-(1/2),X0[3,3,2][3][4,3]->Sqrt[3]/2,X0[3,3,2][4][4,3]->-(1/2),X0[3,3,2][3][4,4]->1/2,X0[3,3,2][4][4,4]->Sqrt[3]/2,X0[3,3,3][3][0,0]->1/3,X0[3,3,3][3][0,2]->-(Sqrt[2]/3),X0[3,3,3][3][0,3]->-(1/Sqrt[3]),X0[3,3,3][3][0,4]->1/Sqrt[3],X0[3,3,3][3][2,0]->Sqrt[2]/3,X0[3,3,3][3][2,2]->-(2/3),X0[3,3,3][4][2,2]->0,X0[3,3,3][3][2,3]->1/Sqrt[6],X0[3,3,3][4][2,3]->-(1/Sqrt[2]),X0[3,3,3][3][2,4]->-(1/Sqrt[6]),X0[3,3,3][4][2,4]->1/Sqrt[2],X0[3,3,3][3][3,0]->-(1/Sqrt[3]),X0[3,3,3][3][3,2]->-(1/Sqrt[6]),X0[3,3,3][4][3,2]->-(1/Sqrt[2]),X0[3,3,3][0][3,3]->1,X0[3,3,3][2][3,3]->-(1/2),X0[3,3,3][3][3,3]->1/2 \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[3,3,3][4][3,3]->-(1/2) \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[3,3,3][2][3,4]->-(Sqrt[3]/2),X0[3,3,3][3][3,4]->1/2 \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[3,3,3][4][3,4]->-(1/2) \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[3,3,3][3][4,0]->-(1/Sqrt[3]),X0[3,3,3][3][4,2]->-(1/Sqrt[6]),X0[3,3,3][4][4,2]->1/Sqrt[2],X0[3,3,3][2][4,3]->Sqrt[3]/2,X0[3,3,3][3][4,3]->-(1/2) \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[3,3,3][4][4,3]->-(1/2) \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[3,3,3][1][4,4]->-1,X0[3,3,3][2][4,4]->-(1/2),X0[3,3,3][3][4,4]->-(1/2) \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[3,3,3][4][4,4]->-(1/2) \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[3,3,4][4][0,1]->1/3,X0[3,3,4][4][0,2]->-(Sqrt[2]/3),X0[3,3,4][4][0,3]->1/Sqrt[3],X0[3,3,4][4][0,4]->-(1/Sqrt[3]),X0[3,3,4][4][2,1]->-(Sqrt[2]/3),X0[3,3,4][3][2,2]->0,X0[3,3,4][4][2,2]->2/3,X0[3,3,4][3][2,3]->1/Sqrt[2],X0[3,3,4][4][2,3]->1/Sqrt[6],X0[3,3,4][3][2,4]->-(1/Sqrt[2]),X0[3,3,4][4][2,4]->-(1/Sqrt[6]),X0[3,3,4][4][3,1]->-(1/Sqrt[3]),X0[3,3,4][3][3,2]->1/Sqrt[2],X0[3,3,4][4][3,2]->-(1/Sqrt[6]),X0[3,3,4][2][3,3]->Sqrt[3]/2,X0[3,3,4][3][3,3]->-(1/2) \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[3,3,4][4][3,3]->1/2 \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[3,3,4][1][3,4]->1,X0[3,3,4][2][3,4]->-(1/2),X0[3,3,4][3][3,4]->-(1/2) \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[3,3,4][4][3,4]->1/2 \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[3,3,4][4][4,1]->1/Sqrt[3],X0[3,3,4][3][4,2]->1/Sqrt[2],X0[3,3,4][4][4,2]->1/Sqrt[6],X0[3,3,4][0][4,3]->1,X0[3,3,4][2][4,3]->1/2,X0[3,3,4][3][4,3]->1/2 \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[3,3,4][4][4,3]->1/2 \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[3,3,4][2][4,4]->Sqrt[3]/2,X0[3,3,4][3][4,4]->1/2 \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[3,3,4][4][4,4]->1/2 \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[3,4,0][1][1,4]->1,X0[3,4,0][2][2,4]->1,X0[3,4,0][3][3,4]->1,X0[3,4,0][4][4,4]->1,X0[3,4,1][0][1,3]->1,X0[3,4,1][2][2,3]->1,X0[3,4,1][4][3,3]->-1,X0[3,4,1][3][4,3]->1,X0[3,4,2][2][1,3]->1/Sqrt[2],X0[3,4,2][2][1,4]->1/Sqrt[2],X0[3,4,2][0][2,3]->1,X0[3,4,2][2][2,3]->-(1/Sqrt[2]),X0[3,4,2][1][2,4]->1,X0[3,4,2][2][2,4]->1/Sqrt[2],X0[3,4,2][3][3,3]->-(Sqrt[3]/2),X0[3,4,2][4][3,3]->1/2,X0[3,4,2][3][3,4]->-(1/2),X0[3,4,2][4][3,4]->-(Sqrt[3]/2),X0[3,4,2][3][4,3]->-(1/2),X0[3,4,2][4][4,3]->-(Sqrt[3]/2),X0[3,4,2][3][4,4]->Sqrt[3]/2,X0[3,4,2][4][4,4]->-(1/2),X0[3,4,3][4][1,1]->1/3,X0[3,4,3][4][1,2]->Sqrt[2]/3,X0[3,4,3][4][1,3]->1/Sqrt[3],X0[3,4,3][4][1,4]->1/Sqrt[3],X0[3,4,3][4][2,1]->-(Sqrt[2]/3),X0[3,4,3][3][2,2]->0,X0[3,4,3][4][2,2]->-(2/3),X0[3,4,3][3][2,3]->1/Sqrt[2],X0[3,4,3][4][2,3]->1/Sqrt[6],X0[3,4,3][3][2,4]->1/Sqrt[2],X0[3,4,3][4][2,4]->1/Sqrt[6],X0[3,4,3][4][3,1]->-(1/Sqrt[3]),X0[3,4,3][3][3,2]->-(1/Sqrt[2]),X0[3,4,3][4][3,2]->1/Sqrt[6],X0[3,4,3][0][3,3]->-1,X0[3,4,3][2][3,3]->1/2,X0[3,4,3][3][3,3]->1/2 \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[3,4,3][4][3,3]->-(1/2) \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[3,4,3][2][3,4]->-(Sqrt[3]/2),X0[3,4,3][3][3,4]->-(1/2) \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[3,4,3][4][3,4]->1/2 \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[3,4,3][4][4,1]->1/Sqrt[3],X0[3,4,3][3][4,2]->-(1/Sqrt[2]),X0[3,4,3][4][4,2]->-(1/Sqrt[6]),X0[3,4,3][2][4,3]->-(Sqrt[3]/2),X0[3,4,3][3][4,3]->-(1/2) \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[3,4,3][4][4,3]->-(1/2) \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[3,4,3][1][4,4]->-1,X0[3,4,3][2][4,4]->-(1/2),X0[3,4,3][3][4,4]->1/2 \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[3,4,3][4][4,4]->1/2 \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[3,4,4][3][1,0]->1/3,X0[3,4,4][3][1,2]->Sqrt[2]/3,X0[3,4,4][3][1,3]->1/Sqrt[3],X0[3,4,4][3][1,4]->1/Sqrt[3],X0[3,4,4][3][2,0]->Sqrt[2]/3,X0[3,4,4][3][2,2]->2/3,X0[3,4,4][4][2,2]->0,X0[3,4,4][3][2,3]->-(1/Sqrt[6]),X0[3,4,4][4][2,3]->1/Sqrt[2],X0[3,4,4][3][2,4]->-(1/Sqrt[6]),X0[3,4,4][4][2,4]->1/Sqrt[2],X0[3,4,4][3][3,0]->1/Sqrt[3],X0[3,4,4][3][3,2]->-(1/Sqrt[6]),X0[3,4,4][4][3,2]->-(1/Sqrt[2]),X0[3,4,4][2][3,3]->-(Sqrt[3]/2),X0[3,4,4][3][3,3]->-(1/2) \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[3,4,4][4][3,3]->1/2 \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[3,4,4][1][3,4]->1,X0[3,4,4][2][3,4]->-(1/2),X0[3,4,4][3][3,4]->1/2 \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[3,4,4][4][3,4]->-(1/2) \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[3,4,4][3][4,0]->1/Sqrt[3],X0[3,4,4][3][4,2]->-(1/Sqrt[6]),X0[3,4,4][4][4,2]->1/Sqrt[2],X0[3,4,4][0][4,3]->-1,X0[3,4,4][2][4,3]->-(1/2),X0[3,4,4][3][4,3]->1/2 \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[3,4,4][4][4,3]->1/2 \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[3,4,4][2][4,4]->Sqrt[3]/2,X0[3,4,4][3][4,4]->-(1/2) \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[3,4,4][4][4,4]->-(1/2) \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[4,0,0][4][4,0]->1,X0[4,0,1][3][4,1]->1,X0[4,0,2][3][4,2]->1,X0[4,0,2][4][4,2]->1,X0[4,0,3][1][4,3]->1,X0[4,0,3][2][4,3]->1,X0[4,0,3][3][4,3]->1,X0[4,0,3][4][4,3]->1,X0[4,0,4][0][4,4]->1,X0[4,0,4][2][4,4]->1,X0[4,0,4][3][4,4]->1,X0[4,0,4][4][4,4]->1,X0[4,1,0][3][3,1]->1,X0[4,1,1][4][3,0]->1,X0[4,1,2][3][3,2]->-1,X0[4,1,2][4][3,2]->-1,X0[4,1,3][0][3,4]->1,X0[4,1,3][2][3,4]->-1,X0[4,1,3][3][3,4]->-1,X0[4,1,3][4][3,4]->1,X0[4,1,4][1][3,3]->1,X0[4,1,4][2][3,3]->-1,X0[4,1,4][3][3,3]->1,X0[4,1,4][4][3,3]->-1,X0[4,2,0][3][3,2]->1,X0[4,2,0][4][4,2]->1,X0[4,2,1][4][3,2]->1,X0[4,2,1][3][4,2]->1,X0[4,2,2][4][3,0]->-(1/Sqrt[2]),X0[4,2,2][3][3,1]->-(1/Sqrt[2]),X0[4,2,2][3][3,2]->1/Sqrt[2],X0[4,2,2][4][3,2]->-(1/Sqrt[2]),X0[4,2,2][4][4,0]->1/Sqrt[2],X0[4,2,2][3][4,1]->1/Sqrt[2],X0[4,2,2][3][4,2]->1/Sqrt[2],X0[4,2,2][4][4,2]->-(1/Sqrt[2]),X0[4,2,3][2][3,3]->0,X0[4,2,3][3][3,3]->-(Sqrt[3]/2),X0[4,2,3][4][3,3]->Sqrt[3]/2,X0[4,2,3][0][3,4]->1,X0[4,2,3][2][3,4]->-1,X0[4,2,3][3][3,4]->1/2,X0[4,2,3][4][3,4]->-(1/2),X0[4,2,3][1][4,3]->-1,X0[4,2,3][2][4,3]->-1,X0[4,2,3][3][4,3]->1/2,X0[4,2,3][4][4,3]->1/2,X0[4,2,3][2][4,4]->0,X0[4,2,3][3][4,4]->Sqrt[3]/2,X0[4,2,3][4][4,4]->Sqrt[3]/2,X0[4,2,4][1][3,3]->-1,X0[4,2,4][2][3,3]->1,X0[4,2,4][3][3,3]->1/2,X0[4,2,4][4][3,3]->-(1/2),X0[4,2,4][2][3,4]->0,X0[4,2,4][3][3,4]->Sqrt[3]/2,X0[4,2,4][4][3,4]->-(Sqrt[3]/2),X0[4,2,4][2][4,3]->0,X0[4,2,4][3][4,3]->Sqrt[3]/2,X0[4,2,4][4][4,3]->Sqrt[3]/2,X0[4,2,4][0][4,4]->1,X0[4,2,4][2][4,4]->1,X0[4,2,4][3][4,4]->-(1/2),X0[4,2,4][4][4,4]->-(1/2),X0[4,3,0][1][1,3]->1,X0[4,3,0][2][2,3]->1,X0[4,3,0][3][3,3]->1,X0[4,3,0][4][4,3]->1,X0[4,3,1][0][1,4]->1,X0[4,3,1][2][2,4]->1,X0[4,3,1][4][3,4]->-1,X0[4,3,1][3][4,4]->1,X0[4,3,2][2][1,3]->-(1/Sqrt[2]),X0[4,3,2][2][1,4]->-(1/Sqrt[2]),X0[4,3,2][1][2,3]->-1,X0[4,3,2][2][2,3]->1/Sqrt[2],X0[4,3,2][0][2,4]->-1,X0[4,3,2][2][2,4]->-(1/Sqrt[2]),X0[4,3,2][3][3,3]->-(1/2),X0[4,3,2][4][3,3]->Sqrt[3]/2,X0[4,3,2][3][3,4]->Sqrt[3]/2,X0[4,3,2][4][3,4]->1/2,X0[4,3,2][3][4,3]->-(Sqrt[3]/2),X0[4,3,2][4][4,3]->-(1/2),X0[4,3,2][3][4,4]->-(1/2),X0[4,3,2][4][4,4]->Sqrt[3]/2,X0[4,3,3][4][1,0]->1/3,X0[4,3,3][4][1,2]->-(Sqrt[2]/3),X0[4,3,3][4][1,3]->-(1/Sqrt[3]),X0[4,3,3][4][1,4]->1/Sqrt[3],X0[4,3,3][4][2,0]->Sqrt[2]/3,X0[4,3,3][3][2,2]->0,X0[4,3,3][4][2,2]->-(2/3),X0[4,3,3][3][2,3]->-(1/Sqrt[2]),X0[4,3,3][4][2,3]->1/Sqrt[6],X0[4,3,3][3][2,4]->1/Sqrt[2],X0[4,3,3][4][2,4]->-(1/Sqrt[6]),X0[4,3,3][4][3,0]->-(1/Sqrt[3]),X0[4,3,3][3][3,2]->1/Sqrt[2],X0[4,3,3][4][3,2]->-(1/Sqrt[6]),X0[4,3,3][2][3,3]->Sqrt[3]/2,X0[4,3,3][3][3,3]->-(1/2) \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[4,3,3][4][3,3]->-(1/2) \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[4,3,3][0][3,4]->-1,X0[4,3,3][2][3,4]->-(1/2),X0[4,3,3][3][3,4]->-(1/2) \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[4,3,3][4][3,4]->-(1/2) \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[4,3,3][4][4,0]->-(1/Sqrt[3]),X0[4,3,3][3][4,2]->-(1/Sqrt[2]),X0[4,3,3][4][4,2]->-(1/Sqrt[6]),X0[4,3,3][1][4,3]->1,X0[4,3,3][2][4,3]->-(1/2),X0[4,3,3][3][4,3]->-(1/2) \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[4,3,3][4][4,3]->1/2 \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[4,3,3][2][4,4]->-(Sqrt[3]/2),X0[4,3,3][3][4,4]->-(1/2) \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[4,3,3][4][4,4]->1/2 \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[4,3,4][3][1,1]->1/3,X0[4,3,4][3][1,2]->-(Sqrt[2]/3),X0[4,3,4][3][1,3]->1/Sqrt[3],X0[4,3,4][3][1,4]->-(1/Sqrt[3]),X0[4,3,4][3][2,1]->-(Sqrt[2]/3),X0[4,3,4][3][2,2]->2/3,X0[4,3,4][4][2,2]->0,X0[4,3,4][3][2,3]->1/Sqrt[6],X0[4,3,4][4][2,3]->1/Sqrt[2],X0[4,3,4][3][2,4]->-(1/Sqrt[6]),X0[4,3,4][4][2,4]->-(1/Sqrt[2]),X0[4,3,4][3][3,1]->1/Sqrt[3],X0[4,3,4][3][3,2]->1/Sqrt[6],X0[4,3,4][4][3,2]->1/Sqrt[2],X0[4,3,4][1][3,3]->1,X0[4,3,4][2][3,3]->1/2,X0[4,3,4][3][3,3]->1/2 \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[4,3,4][4][3,3]->1/2 \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[4,3,4][2][3,4]->Sqrt[3]/2,X0[4,3,4][3][3,4]->1/2 \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[4,3,4][4][3,4]->1/2 \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[4,3,4][3][4,1]->-(1/Sqrt[3]),X0[4,3,4][3][4,2]->-(1/Sqrt[6]),X0[4,3,4][4][4,2]->1/Sqrt[2],X0[4,3,4][2][4,3]->Sqrt[3]/2,X0[4,3,4][3][4,3]->1/2 \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[4,3,4][4][4,3]->-(1/2) \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[4,3,4][0][4,4]->1,X0[4,3,4][2][4,4]->-(1/2),X0[4,3,4][3][4,4]->1/2 \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[4,3,4][4][4,4]->-(1/2) \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[4,4,0][0][0,4]->1,X0[4,4,0][2][2,4]->1,X0[4,4,0][3][3,4]->1,X0[4,4,0][4][4,4]->1,X0[4,4,1][1][0,3]->1,X0[4,4,1][2][2,3]->1,X0[4,4,1][4][3,3]->1,X0[4,4,1][3][4,3]->-1,X0[4,4,2][2][0,3]->1/Sqrt[2],X0[4,4,2][2][0,4]->1/Sqrt[2],X0[4,4,2][1][2,3]->1,X0[4,4,2][2][2,3]->1/Sqrt[2],X0[4,4,2][0][2,4]->1,X0[4,4,2][2][2,4]->-(1/Sqrt[2]),X0[4,4,2][3][3,3]->-(Sqrt[3]/2),X0[4,4,2][4][3,3]->-(1/2),X0[4,4,2][3][3,4]->-(1/2),X0[4,4,2][4][3,4]->Sqrt[3]/2,X0[4,4,2][3][4,3]->1/2,X0[4,4,2][4][4,3]->-(Sqrt[3]/2),X0[4,4,2][3][4,4]->-(Sqrt[3]/2),X0[4,4,2][4][4,4]->-(1/2),X0[4,4,3][3][0,1]->1/3,X0[4,4,3][3][0,2]->Sqrt[2]/3,X0[4,4,3][3][0,3]->1/Sqrt[3],X0[4,4,3][3][0,4]->1/Sqrt[3],X0[4,4,3][3][2,1]->-(Sqrt[2]/3),X0[4,4,3][3][2,2]->-(2/3),X0[4,4,3][4][2,2]->0,X0[4,4,3][3][2,3]->1/Sqrt[6],X0[4,4,3][4][2,3]->1/Sqrt[2],X0[4,4,3][3][2,4]->1/Sqrt[6],X0[4,4,3][4][2,4]->1/Sqrt[2],X0[4,4,3][3][3,1]->1/Sqrt[3],X0[4,4,3][3][3,2]->-(1/Sqrt[6]),X0[4,4,3][4][3,2]->-(1/Sqrt[2]),X0[4,4,3][2][3,3]->-(Sqrt[3]/2),X0[4,4,3][3][3,3]->-(1/2) \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[4,4,3][4][3,3]->-(1/2) \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[4,4,3][0][3,4]->-1,X0[4,4,3][2][3,4]->-(1/2),X0[4,4,3][3][3,4]->1/2 \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[4,4,3][4][3,4]->1/2 \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[4,4,3][3][4,1]->-(1/Sqrt[3]),X0[4,4,3][3][4,2]->1/Sqrt[6],X0[4,4,3][4][4,2]->-(1/Sqrt[2]),X0[4,4,3][1][4,3]->-1,X0[4,4,3][2][4,3]->1/2,X0[4,4,3][3][4,3]->-(1/2) \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[4,4,3][4][4,3]->1/2 \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[4,4,3][2][4,4]->-(Sqrt[3]/2),X0[4,4,3][3][4,4]->1/2 \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[4,4,3][4][4,4]->-(1/2) \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[4,4,4][4][0,0]->1/3,X0[4,4,4][4][0,2]->Sqrt[2]/3,X0[4,4,4][4][0,3]->1/Sqrt[3],X0[4,4,4][4][0,4]->1/Sqrt[3],X0[4,4,4][4][2,0]->Sqrt[2]/3,X0[4,4,4][3][2,2]->0,X0[4,4,4][4][2,2]->2/3,X0[4,4,4][3][2,3]->1/Sqrt[2],X0[4,4,4][4][2,3]->-(1/Sqrt[6]),X0[4,4,4][3][2,4]->1/Sqrt[2],X0[4,4,4][4][2,4]->-(1/Sqrt[6]),X0[4,4,4][4][3,0]->1/Sqrt[3],X0[4,4,4][3][3,2]->1/Sqrt[2],X0[4,4,4][4][3,2]->-(1/Sqrt[6]),X0[4,4,4][1][3,3]->-1,X0[4,4,4][2][3,3]->-(1/2),X0[4,4,4][3][3,3]->1/2 \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[4,4,4][4][3,3]->1/2 \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[4,4,4][2][3,4]->Sqrt[3]/2,X0[4,4,4][3][3,4]->-(1/2) \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[4,4,4][4][3,4]->-(1/2) \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[4,4,4][4][4,0]->1/Sqrt[3],X0[4,4,4][3][4,2]->-(1/Sqrt[2]),X0[4,4,4][4][4,2]->-(1/Sqrt[6]),X0[4,4,4][2][4,3]->-(Sqrt[3]/2),X0[4,4,4][3][4,3]->1/2 \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[4,4,4][4][4,3]->-(1/2) \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[4,4,4][0][4,4]->1,X0[4,4,4][2][4,4]->-(1/2),X0[4,4,4][3][4,4]->-(1/2) \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[4,4,4][4][4,4]->1/2 \[CurlyPhi][4][3,3,1][4][3,4]^2,X0[0,0][0]->1,X0[0,1][1]->1,X0[0,2][2]->1,X0[0,3][3]->1,X0[0,4][4]->1,X0[1,0][1]->1,X0[1,1][0]->1,X0[1,2][2]->-1,X0[1,3][4]->-1,X0[1,4][3]->-1,X0[2,0][2]->1,X0[2,1][2]->-1,X0[2,2][0]->1,X0[2,2][1]->-1,X0[2,2][2]->1,X0[2,3][3]->-1,X0[2,3][4]->-1,X0[2,4][3]->1,X0[2,4][4]->1,X0[3,0][3]->1,X0[3,1][4]->-1,X0[3,2][3]->-1,X0[3,2][4]->-1,X0[3,3][0]->\[CurlyPhi][4][3,3,1][4][3,4]^2,X0[3,3][2]->\[CurlyPhi][4][3,3,1][4][3,4]^2,X0[3,3][3]->\[CurlyPhi][4][3,3,1][4][3,4],X0[3,3][4]->-\[CurlyPhi][4][3,3,1][4][3,4],X0[3,4][1]->-\[CurlyPhi][4][3,3,1][4][3,4]^2,X0[3,4][2]->\[CurlyPhi][4][3,3,1][4][3,4]^2,X0[3,4][3]->\[CurlyPhi][4][3,3,1][4][3,4],X0[3,4][4]->\[CurlyPhi][4][3,3,1][4][3,4],X0[4,0][4]->1,X0[4,1][3]->-1,X0[4,2][3]->1,X0[4,2][4]->1,X0[4,3][1]->-\[CurlyPhi][4][3,3,1][4][3,4]^2,X0[4,3][2]->\[CurlyPhi][4][3,3,1][4][3,4]^2,X0[4,3][3]->\[CurlyPhi][4][3,3,1][4][3,4],X0[4,3][4]->\[CurlyPhi][4][3,3,1][4][3,4],X0[4,4][0]->\[CurlyPhi][4][3,3,1][4][3,4]^2,X0[4,4][2]->\[CurlyPhi][4][3,3,1][4][3,4]^2,X0[4,4][3]->\[CurlyPhi][4][3,3,1][4][3,4],X0[4,4][4]->-\[CurlyPhi][4][3,3,1][4][3,4]
};
,
{FR[5,0][7],_},

\[CurlyPhi][5][3,3][4]:=Exp[(4 \[Pi] I)/5 (-1)^model[[2]]];
rep0={X0[0,0,0][0][0,0]->1,X0[0,0,1][1][0,1]->1,X0[0,0,2][2][0,2]->1,X0[0,0,3][3][0,3]->1,X0[0,0,4][4][0,4]->1,X0[0,1,0][1][1,1]->1,X0[0,1,1][0][1,0]->1,X0[0,1,2][3][1,3]->1,X0[0,1,3][2][1,2]->1,X0[0,1,4][4][1,4]->1,X0[0,2,0][2][2,2]->1,X0[0,2,1][3][2,3]->1,X0[0,2,2][0][2,0]->1,X0[0,2,2][3][2,3]->1,X0[0,2,2][4][2,4]->1,X0[0,2,3][1][2,1]->1,X0[0,2,3][2][2,2]->1,X0[0,2,3][4][2,4]->1,X0[0,2,4][2][2,2]->1,X0[0,2,4][3][2,3]->1,X0[0,2,4][4][2,4]->1,X0[0,3,0][3][3,3]->1,X0[0,3,1][2][3,2]->1,X0[0,3,2][1][3,1]->1,X0[0,3,2][2][3,2]->1,X0[0,3,2][4][3,4]->1,X0[0,3,3][0][3,0]->1,X0[0,3,3][3][3,3]->1,X0[0,3,3][4][3,4]->1,X0[0,3,4][2][3,2]->1,X0[0,3,4][3][3,3]->1,X0[0,3,4][4][3,4]->1,X0[0,4,0][4][4,4]->1,X0[0,4,1][4][4,4]->1,X0[0,4,2][2][4,2]->1,X0[0,4,2][3][4,3]->1,X0[0,4,2][4][4,4]->1,X0[0,4,3][2][4,2]->1,X0[0,4,3][3][4,3]->1,X0[0,4,3][4][4,4]->1,X0[0,4,4][0][4,0]->1,X0[0,4,4][1][4,1]->1,X0[0,4,4][2][4,2]->1,X0[0,4,4][3][4,3]->1,X0[0,4,4][4][4,4]->1,X0[1,0,0][1][1,0]->1,X0[1,0,1][0][1,1]->1,X0[1,0,2][3][1,2]->1,X0[1,0,3][2][1,3]->1,X0[1,0,4][4][1,4]->1,X0[1,1,0][0][0,1]->1,X0[1,1,1][1][0,0]->1,X0[1,1,2][2][0,3]->1,X0[1,1,3][3][0,2]->1,X0[1,1,4][4][0,4]->1,X0[1,2,0][3][3,2]->1,X0[1,2,1][2][3,3]->1,X0[1,2,2][1][3,0]->1,X0[1,2,2][2][3,3]->1,X0[1,2,2][4][3,4]->1,X0[1,2,3][0][3,1]->1,X0[1,2,3][3][3,2]->1,X0[1,2,3][4][3,4]->1,X0[1,2,4][3][3,2]->1,X0[1,2,4][2][3,3]->1,X0[1,2,4][4][3,4]->1,X0[1,3,0][2][2,3]->1,X0[1,3,1][3][2,2]->1,X0[1,3,2][0][2,1]->1,X0[1,3,2][3][2,2]->1,X0[1,3,2][4][2,4]->1,X0[1,3,3][1][2,0]->1,X0[1,3,3][2][2,3]->1,X0[1,3,3][4][2,4]->1,X0[1,3,4][3][2,2]->1,X0[1,3,4][2][2,3]->1,X0[1,3,4][4][2,4]->1,X0[1,4,0][4][4,4]->1,X0[1,4,1][4][4,4]->1,X0[1,4,2][3][4,2]->1,X0[1,4,2][2][4,3]->1,X0[1,4,2][4][4,4]->-1,X0[1,4,3][3][4,2]->1,X0[1,4,3][2][4,3]->1,X0[1,4,3][4][4,4]->-1,X0[1,4,4][1][4,0]->1,X0[1,4,4][0][4,1]->1,X0[1,4,4][3][4,2]->1,X0[1,4,4][2][4,3]->1,X0[1,4,4][4][4,4]->1,X0[2,0,0][2][2,0]->1,X0[2,0,1][3][2,1]->1,X0[2,0,2][0][2,2]->1,X0[2,0,2][3][2,2]->1,X0[2,0,2][4][2,2]->1,X0[2,0,3][1][2,3]->1,X0[2,0,3][2][2,3]->1,X0[2,0,3][4][2,3]->1,X0[2,0,4][2][2,4]->1,X0[2,0,4][3][2,4]->1,X0[2,0,4][4][2,4]->1,X0[2,1,0][3][3,1]->1,X0[2,1,1][2][3,0]->1,X0[2,1,2][1][3,3]->1,X0[2,1,2][2][3,3]->1,X0[2,1,2][4][3,3]->1,X0[2,1,3][0][3,2]->1,X0[2,1,3][3][3,2]->1,X0[2,1,3][4][3,2]->1,X0[2,1,4][2][3,4]->1,X0[2,1,4][3][3,4]->1,X0[2,1,4][4][3,4]->-1,X0[2,2,0][0][0,2]->1,X0[2,2,0][3][3,2]->1,X0[2,2,0][4][4,2]->1,X0[2,2,1][1][0,3]->1,X0[2,2,1][2][3,3]->1,X0[2,2,1][4][4,3]->1,X0[2,2,2][2][0,0]->1/2 (3-Sqrt[5]),X0[2,2,2][2][0,3]->1/2 (-1+Sqrt[5]),X0[2,2,2][2][0,4]->Root[-4 + 8 #^2 + #^4& , 1, 0],X0[2,2,2][2][3,0]->1/2 (-1+Sqrt[5]),X0[2,2,2][1][3,3]->1,X0[2,2,2][2][3,3]->1/2 (3-Sqrt[5]),X0[2,2,2][4][3,3]->1/2 (1-Sqrt[5]),X0[2,2,2][2][3,4]->Sqrt[2 (-2+Sqrt[5])],X0[2,2,2][4][3,4]->Root[-1 + #^2 + #^4& , 2, 0],X0[2,2,2][2][4,0]->Sqrt[2 (-2+Sqrt[5])],X0[2,2,2][2][4,3]->Root[-4 + 8 #^2 + #^4& , 1, 0],X0[2,2,2][4][4,3]->Root[-1 + #^2 + #^4& , 2, 0],X0[2,2,2][2][4,4]->2-Sqrt[5],X0[2,2,2][3][4,4]->1,X0[2,2,2][4][4,4]->1/2 (-1+Sqrt[5]),X0[2,2,3][3][0,1]->1/2 (3-Sqrt[5]),X0[2,2,3][3][0,2]->1/2 (-1+Sqrt[5]),X0[2,2,3][3][0,4]->Root[-4 + 8 #^2 + #^4& , 1, 0],X0[2,2,3][3][3,1]->1/2 (-1+Sqrt[5]),X0[2,2,3][0][3,2]->1,X0[2,2,3][3][3,2]->1/2 (3-Sqrt[5]),X0[2,2,3][4][3,2]->1/2 (1-Sqrt[5]),X0[2,2,3][3][3,4]->Sqrt[2 (-2+Sqrt[5])],X0[2,2,3][4][3,4]->Root[-1 + #^2 + #^4& , 1, 0],X0[2,2,3][3][4,1]->Sqrt[2 (-2+Sqrt[5])],X0[2,2,3][3][4,2]->Root[-4 + 8 #^2 + #^4& , 1, 0],X0[2,2,3][4][4,2]->Root[-1 + #^2 + #^4& , 2, 0],X0[2,2,3][2][4,4]->1,X0[2,2,3][3][4,4]->2-Sqrt[5],X0[2,2,3][4][4,4]->1/2 (1-Sqrt[5]),X0[2,2,4][4][0,2]->-(1/2) Sqrt[-1+Sqrt[5]],X0[2,2,4][4][0,3]->-(1/2) Sqrt[-1+Sqrt[5]],X0[2,2,4][4][0,4]->1/2 (1-Sqrt[5]),X0[2,2,4][3][3,2]->1/2 (1-Sqrt[5]),X0[2,2,4][4][3,2]->-(1/Sqrt[2]),X0[2,2,4][2][3,3]->1/2 (1-Sqrt[5]),X0[2,2,4][4][3,3]->1/Sqrt[2],X0[2,2,4][2][3,4]->Root[-1 + #^2 + #^4& , 1, 0],X0[2,2,4][3][3,4]->Root[-1 + #^2 + #^4& , 2, 0],X0[2,2,4][4][3,4]->0,X0[2,2,4][0][4,2]->1,X0[2,2,4][3][4,2]->Root[-1 + #^2 + #^4& , 2, 0],X0[2,2,4][4][4,2]->Sqrt[3-Sqrt[5]]/2,X0[2,2,4][1][4,3]->1,X0[2,2,4][2][4,3]->Root[-1 + #^2 + #^4& , 1, 0],X0[2,2,4][4][4,3]->Sqrt[3-Sqrt[5]]/2,X0[2,2,4][2][4,4]->1/2 (-1+Sqrt[5]),X0[2,2,4][3][4,4]->1/2 (-1+Sqrt[5]),X0[2,2,4][4][4,4]->Root[-1 + #^2 + #^4& , 1, 0],X0[2,3,0][1][1,3]->1,X0[2,3,0][2][2,3]->1,X0[2,3,0][4][4,3]->1,X0[2,3,1][0][1,2]->1,X0[2,3,1][3][2,2]->1,X0[2,3,1][4][4,2]->1,X0[2,3,2][3][1,1]->1/2 (3-Sqrt[5]),X0[2,3,2][3][1,2]->1/2 (-1+Sqrt[5]),X0[2,3,2][3][1,4]->Root[-4 + 8 #^2 + #^4& , 1, 0],X0[2,3,2][3][2,1]->1/2 (-1+Sqrt[5]),X0[2,3,2][0][2,2]->1,X0[2,3,2][3][2,2]->1/2 (3-Sqrt[5]),X0[2,3,2][4][2,2]->1/2 (1-Sqrt[5]),X0[2,3,2][3][2,4]->Sqrt[2 (-2+Sqrt[5])],X0[2,3,2][4][2,4]->Root[-1 + #^2 + #^4& , 1, 0],X0[2,3,2][3][4,1]->Sqrt[2 (-2+Sqrt[5])],X0[2,3,2][3][4,2]->Root[-4 + 8 #^2 + #^4& , 1, 0],X0[2,3,2][4][4,2]->Root[-1 + #^2 + #^4& , 1, 0],X0[2,3,2][2][4,4]->1,X0[2,3,2][3][4,4]->2-Sqrt[5],X0[2,3,2][4][4,4]->1/2 (-1+Sqrt[5]),X0[2,3,3][2][1,0]->1/2 (3-Sqrt[5]),X0[2,3,3][2][1,3]->1/2 (-1+Sqrt[5]),X0[2,3,3][2][1,4]->Root[-4 + 8 #^2 + #^4& , 1, 0],X0[2,3,3][2][2,0]->1/2 (-1+Sqrt[5]),X0[2,3,3][1][2,3]->1,X0[2,3,3][2][2,3]->1/2 (3-Sqrt[5]),X0[2,3,3][4][2,3]->1/2 (1-Sqrt[5]),X0[2,3,3][2][2,4]->Sqrt[2 (-2+Sqrt[5])],X0[2,3,3][4][2,4]->Root[-1 + #^2 + #^4& , 2, 0],X0[2,3,3][2][4,0]->Sqrt[2 (-2+Sqrt[5])],X0[2,3,3][2][4,3]->Root[-4 + 8 #^2 + #^4& , 1, 0],X0[2,3,3][4][4,3]->Root[-1 + #^2 + #^4& , 1, 0],X0[2,3,3][2][4,4]->2-Sqrt[5],X0[2,3,3][3][4,4]->1,X0[2,3,3][4][4,4]->1/2 (1-Sqrt[5]),X0[2,3,4][4][1,2]->-(1/2) Sqrt[-1+Sqrt[5]],X0[2,3,4][4][1,3]->-(1/2) Sqrt[-1+Sqrt[5]],X0[2,3,4][4][1,4]->1/2 (-1+Sqrt[5]),X0[2,3,4][3][2,2]->1/2 (1-Sqrt[5]),X0[2,3,4][4][2,2]->1/Sqrt[2],X0[2,3,4][2][2,3]->1/2 (1-Sqrt[5]),X0[2,3,4][4][2,3]->-(1/Sqrt[2]),X0[2,3,4][2][2,4]->Root[-1 + #^2 + #^4& , 2, 0],X0[2,3,4][3][2,4]->Root[-1 + #^2 + #^4& , 1, 0],X0[2,3,4][4][2,4]->0,X0[2,3,4][0][4,2]->1,X0[2,3,4][3][4,2]->Root[-1 + #^2 + #^4& , 1, 0],X0[2,3,4][4][4,2]->Sqrt[3-Sqrt[5]]/2,X0[2,3,4][1][4,3]->1,X0[2,3,4][2][4,3]->Root[-1 + #^2 + #^4& , 2, 0],X0[2,3,4][4][4,3]->Sqrt[3-Sqrt[5]]/2,X0[2,3,4][2][4,4]->1/2 (-1+Sqrt[5]),X0[2,3,4][3][4,4]->1/2 (-1+Sqrt[5]),X0[2,3,4][4][4,4]->Root[-1 + #^2 + #^4& , 2, 0],X0[2,4,0][2][2,4]->1,X0[2,4,0][3][3,4]->1,X0[2,4,0][4][4,4]->1,X0[2,4,1][3][2,4]->1,X0[2,4,1][2][3,4]->1,X0[2,4,1][4][4,4]->-1,X0[2,4,2][0][2,2]->-1,X0[2,4,2][3][2,2]->1/2 (-1+Sqrt[5]),X0[2,4,2][4][2,2]->1/4 (-3+Sqrt[5]),X0[2,4,2][4][2,3]->1/4 (1+Sqrt[5]),X0[2,4,2][3][2,4]->Root[-1 + #^2 + #^4& , 2, 0],X0[2,4,2][4][2,4]->1/2 Sqrt[-1+Sqrt[5]],X0[2,4,2][4][3,2]->1/4 (1+Sqrt[5]),X0[2,4,2][1][3,3]->-1,X0[2,4,2][2][3,3]->1/2 (-1+Sqrt[5]),X0[2,4,2][4][3,3]->1/4 (-3+Sqrt[5]),X0[2,4,2][2][3,4]->Root[-1 + #^2 + #^4& , 1, 0],X0[2,4,2][4][3,4]->1/2 Sqrt[-1+Sqrt[5]],X0[2,4,2][3][4,2]->Root[-1 + #^2 + #^4& , 2, 0],X0[2,4,2][4][4,2]->-(1/2) Sqrt[-1+Sqrt[5]],X0[2,4,2][2][4,3]->Root[-1 + #^2 + #^4& , 1, 0],X0[2,4,2][4][4,3]->-(1/2) Sqrt[-1+Sqrt[5]],X0[2,4,2][2][4,4]->1/2 (1-Sqrt[5]),X0[2,4,2][3][4,4]->1/2 (1-Sqrt[5]),X0[2,4,2][4][4,4]->1/2 (-1+Sqrt[5]),X0[2,4,3][4][2,2]->1/4 (1+Sqrt[5]),X0[2,4,3][1][2,3]->-1,X0[2,4,3][2][2,3]->1/2 (-1+Sqrt[5]),X0[2,4,3][4][2,3]->1/4 (-3+Sqrt[5]),X0[2,4,3][2][2,4]->Root[-1 + #^2 + #^4& , 2, 0],X0[2,4,3][4][2,4]->-(1/2) Sqrt[-1+Sqrt[5]],X0[2,4,3][0][3,2]->-1,X0[2,4,3][3][3,2]->1/2 (-1+Sqrt[5]),X0[2,4,3][4][3,2]->1/4 (-3+Sqrt[5]),X0[2,4,3][4][3,3]->1/4 (1+Sqrt[5]),X0[2,4,3][3][3,4]->Root[-1 + #^2 + #^4& , 1, 0],X0[2,4,3][4][3,4]->-(1/2) Sqrt[-1+Sqrt[5]],X0[2,4,3][3][4,2]->Root[-1 + #^2 + #^4& , 1, 0],X0[2,4,3][4][4,2]->-(1/2) Sqrt[-1+Sqrt[5]],X0[2,4,3][2][4,3]->Root[-1 + #^2 + #^4& , 2, 0],X0[2,4,3][4][4,3]->-(1/2) Sqrt[-1+Sqrt[5]],X0[2,4,3][2][4,4]->1/2 (1-Sqrt[5]),X0[2,4,3][3][4,4]->1/2 (1-Sqrt[5]),X0[2,4,3][4][4,4]->1/2 (1-Sqrt[5]),X0[2,4,4][2][2,0]->-(1/2) Sqrt[-1+Sqrt[5]],X0[2,4,4][3][2,1]->-(1/2) Sqrt[-1+Sqrt[5]],X0[2,4,4][3][2,2]->1/Sqrt[2],X0[2,4,4][4][2,2]->1/2,X0[2,4,4][2][2,3]->-(1/Sqrt[2]),X0[2,4,4][4][2,3]->1/2,X0[2,4,4][2][2,4]->Sqrt[3-Sqrt[5]]/2,X0[2,4,4][3][2,4]->Sqrt[3-Sqrt[5]]/2,X0[2,4,4][4][2,4]->-(1/Sqrt[2]),X0[2,4,4][2][3,0]->-(1/2) Sqrt[-1+Sqrt[5]],X0[2,4,4][3][3,1]->-(1/2) Sqrt[-1+Sqrt[5]],X0[2,4,4][3][3,2]->-(1/Sqrt[2]),X0[2,4,4][4][3,2]->1/2,X0[2,4,4][2][3,3]->1/Sqrt[2],X0[2,4,4][4][3,3]->1/2,X0[2,4,4][2][3,4]->Sqrt[3-Sqrt[5]]/2,X0[2,4,4][3][3,4]->Sqrt[3-Sqrt[5]]/2,X0[2,4,4][4][3,4]->1/Sqrt[2],X0[2,4,4][2][4,0]->1/2 (-1+Sqrt[5]),X0[2,4,4][3][4,1]->1/2 (1-Sqrt[5]),X0[2,4,4][0][4,2]->-1,X0[2,4,4][3][4,2]->0,X0[2,4,4][4][4,2]->1/Sqrt[2],X0[2,4,4][1][4,3]->1,X0[2,4,4][2][4,3]->0,X0[2,4,4][4][4,3]->-(1/Sqrt[2]),X0[2,4,4][2][4,4]->Root[-1 + #^2 + #^4& , 2, 0],X0[2,4,4][3][4,4]->Root[-1 + #^2 + #^4& , 1, 0],X0[2,4,4][4][4,4]->0,X0[3,0,0][3][3,0]->1,X0[3,0,1][2][3,1]->1,X0[3,0,2][1][3,2]->1,X0[3,0,2][2][3,2]->1,X0[3,0,2][4][3,2]->1,X0[3,0,3][0][3,3]->1,X0[3,0,3][3][3,3]->1,X0[3,0,3][4][3,3]->1,X0[3,0,4][2][3,4]->1,X0[3,0,4][3][3,4]->1,X0[3,0,4][4][3,4]->1,X0[3,1,0][2][2,1]->1,X0[3,1,1][3][2,0]->1,X0[3,1,2][0][2,3]->1,X0[3,1,2][3][2,3]->1,X0[3,1,2][4][2,3]->1,X0[3,1,3][1][2,2]->1,X0[3,1,3][2][2,2]->1,X0[3,1,3][4][2,2]->1,X0[3,1,4][2][2,4]->1,X0[3,1,4][3][2,4]->1,X0[3,1,4][4][2,4]->-1,X0[3,2,0][1][1,2]->1,X0[3,2,0][2][2,2]->1,X0[3,2,0][4][4,2]->1,X0[3,2,1][0][1,3]->1,X0[3,2,1][3][2,3]->1,X0[3,2,1][4][4,3]->1,X0[3,2,2][3][1,0]->1/2 (3-Sqrt[5]),X0[3,2,2][3][1,3]->1/2 (-1+Sqrt[5]),X0[3,2,2][3][1,4]->Root[-4 + 8 #^2 + #^4& , 1, 0],X0[3,2,2][3][2,0]->1/2 (-1+Sqrt[5]),X0[3,2,2][0][2,3]->1,X0[3,2,2][3][2,3]->1/2 (3-Sqrt[5]),X0[3,2,2][4][2,3]->1/2 (1-Sqrt[5]),X0[3,2,2][3][2,4]->Sqrt[2 (-2+Sqrt[5])],X0[3,2,2][4][2,4]->Root[-1 + #^2 + #^4& , 2, 0],X0[3,2,2][3][4,0]->Sqrt[2 (-2+Sqrt[5])],X0[3,2,2][3][4,3]->Root[-4 + 8 #^2 + #^4& , 1, 0],X0[3,2,2][4][4,3]->Root[-1 + #^2 + #^4& , 1, 0],X0[3,2,2][2][4,4]->1,X0[3,2,2][3][4,4]->2-Sqrt[5],X0[3,2,2][4][4,4]->1/2 (1-Sqrt[5]),X0[3,2,3][2][1,1]->1/2 (3-Sqrt[5]),X0[3,2,3][2][1,2]->1/2 (-1+Sqrt[5]),X0[3,2,3][2][1,4]->Root[-4 + 8 #^2 + #^4& , 1, 0],X0[3,2,3][2][2,1]->1/2 (-1+Sqrt[5]),X0[3,2,3][1][2,2]->1,X0[3,2,3][2][2,2]->1/2 (3-Sqrt[5]),X0[3,2,3][4][2,2]->1/2 (1-Sqrt[5]),X0[3,2,3][2][2,4]->Sqrt[2 (-2+Sqrt[5])],X0[3,2,3][4][2,4]->Root[-1 + #^2 + #^4& , 1, 0],X0[3,2,3][2][4,1]->Sqrt[2 (-2+Sqrt[5])],X0[3,2,3][2][4,2]->Root[-4 + 8 #^2 + #^4& , 1, 0],X0[3,2,3][4][4,2]->Root[-1 + #^2 + #^4& , 1, 0],X0[3,2,3][2][4,4]->2-Sqrt[5],X0[3,2,3][3][4,4]->1,X0[3,2,3][4][4,4]->1/2 (-1+Sqrt[5]),X0[3,2,4][4][1,2]->-(1/2) Sqrt[-1+Sqrt[5]],X0[3,2,4][4][1,3]->-(1/2) Sqrt[-1+Sqrt[5]],X0[3,2,4][4][1,4]->1/2 (1-Sqrt[5]),X0[3,2,4][2][2,2]->1/2 (1-Sqrt[5]),X0[3,2,4][4][2,2]->-(1/Sqrt[2]),X0[3,2,4][3][2,3]->1/2 (1-Sqrt[5]),X0[3,2,4][4][2,3]->1/Sqrt[2],X0[3,2,4][2][2,4]->Root[-1 + #^2 + #^4& , 2, 0],X0[3,2,4][3][2,4]->Root[-1 + #^2 + #^4& , 1, 0],X0[3,2,4][4][2,4]->0,X0[3,2,4][1][4,2]->1,X0[3,2,4][2][4,2]->Root[-1 + #^2 + #^4& , 2, 0],X0[3,2,4][4][4,2]->Sqrt[3-Sqrt[5]]/2,X0[3,2,4][0][4,3]->1,X0[3,2,4][3][4,3]->Root[-1 + #^2 + #^4& , 1, 0],X0[3,2,4][4][4,3]->Sqrt[3-Sqrt[5]]/2,X0[3,2,4][2][4,4]->1/2 (-1+Sqrt[5]),X0[3,2,4][3][4,4]->1/2 (-1+Sqrt[5]),X0[3,2,4][4][4,4]->Root[-1 + #^2 + #^4& , 1, 0],X0[3,3,0][0][0,3]->1,X0[3,3,0][3][3,3]->1,X0[3,3,0][4][4,3]->1,X0[3,3,1][1][0,2]->1,X0[3,3,1][2][3,2]->1,X0[3,3,1][4][4,2]->1,X0[3,3,2][2][0,1]->1/2 (3-Sqrt[5]),X0[3,3,2][2][0,2]->1/2 (-1+Sqrt[5]),X0[3,3,2][2][0,4]->Root[-4 + 8 #^2 + #^4& , 1, 0],X0[3,3,2][2][3,1]->1/2 (-1+Sqrt[5]),X0[3,3,2][1][3,2]->1,X0[3,3,2][2][3,2]->1/2 (3-Sqrt[5]),X0[3,3,2][4][3,2]->1/2 (1-Sqrt[5]),X0[3,3,2][2][3,4]->Sqrt[2 (-2+Sqrt[5])],X0[3,3,2][4][3,4]->Root[-1 + #^2 + #^4& , 1, 0],X0[3,3,2][2][4,1]->Sqrt[2 (-2+Sqrt[5])],X0[3,3,2][2][4,2]->Root[-4 + 8 #^2 + #^4& , 1, 0],X0[3,3,2][4][4,2]->Root[-1 + #^2 + #^4& , 2, 0],X0[3,3,2][2][4,4]->2-Sqrt[5],X0[3,3,2][3][4,4]->1,X0[3,3,2][4][4,4]->1/2 (1-Sqrt[5]),X0[3,3,3][3][0,0]->1/2 (3-Sqrt[5]),X0[3,3,3][3][0,3]->1/2 (-1+Sqrt[5]),X0[3,3,3][3][0,4]->Root[-4 + 8 #^2 + #^4& , 1, 0],X0[3,3,3][3][3,0]->1/2 (-1+Sqrt[5]),X0[3,3,3][0][3,3]->1,X0[3,3,3][3][3,3]->1/2 (3-Sqrt[5]),X0[3,3,3][4][3,3]->1/2 (1-Sqrt[5]),X0[3,3,3][3][3,4]->Sqrt[2 (-2+Sqrt[5])],X0[3,3,3][4][3,4]->Root[-1 + #^2 + #^4& , 2, 0],X0[3,3,3][3][4,0]->Sqrt[2 (-2+Sqrt[5])],X0[3,3,3][3][4,3]->Root[-4 + 8 #^2 + #^4& , 1, 0],X0[3,3,3][4][4,3]->Root[-1 + #^2 + #^4& , 2, 0],X0[3,3,3][2][4,4]->1,X0[3,3,3][3][4,4]->2-Sqrt[5],X0[3,3,3][4][4,4]->1/2 (-1+Sqrt[5]),X0[3,3,4][4][0,2]->-(1/2) Sqrt[-1+Sqrt[5]],X0[3,3,4][4][0,3]->-(1/2) Sqrt[-1+Sqrt[5]],X0[3,3,4][4][0,4]->1/2 (-1+Sqrt[5]),X0[3,3,4][2][3,2]->1/2 (1-Sqrt[5]),X0[3,3,4][4][3,2]->1/Sqrt[2],X0[3,3,4][3][3,3]->1/2 (1-Sqrt[5]),X0[3,3,4][4][3,3]->-(1/Sqrt[2]),X0[3,3,4][2][3,4]->Root[-1 + #^2 + #^4& , 1, 0],X0[3,3,4][3][3,4]->Root[-1 + #^2 + #^4& , 2, 0],X0[3,3,4][4][3,4]->0,X0[3,3,4][1][4,2]->1,X0[3,3,4][2][4,2]->Root[-1 + #^2 + #^4& , 1, 0],X0[3,3,4][4][4,2]->Sqrt[3-Sqrt[5]]/2,X0[3,3,4][0][4,3]->1,X0[3,3,4][3][4,3]->Root[-1 + #^2 + #^4& , 2, 0],X0[3,3,4][4][4,3]->Sqrt[3-Sqrt[5]]/2,X0[3,3,4][2][4,4]->1/2 (-1+Sqrt[5]),X0[3,3,4][3][4,4]->1/2 (-1+Sqrt[5]),X0[3,3,4][4][4,4]->Root[-1 + #^2 + #^4& , 2, 0],X0[3,4,0][2][2,4]->1,X0[3,4,0][3][3,4]->1,X0[3,4,0][4][4,4]->1,X0[3,4,1][3][2,4]->1,X0[3,4,1][2][3,4]->1,X0[3,4,1][4][4,4]->-1,X0[3,4,2][4][2,2]->1/4 (1+Sqrt[5]),X0[3,4,2][0][2,3]->-1,X0[3,4,2][3][2,3]->1/2 (-1+Sqrt[5]),X0[3,4,2][4][2,3]->1/4 (-3+Sqrt[5]),X0[3,4,2][3][2,4]->Root[-1 + #^2 + #^4& , 1, 0],X0[3,4,2][4][2,4]->1/2 Sqrt[-1+Sqrt[5]],X0[3,4,2][1][3,2]->-1,X0[3,4,2][2][3,2]->1/2 (-1+Sqrt[5]),X0[3,4,2][4][3,2]->1/4 (-3+Sqrt[5]),X0[3,4,2][4][3,3]->1/4 (1+Sqrt[5]),X0[3,4,2][2][3,4]->Root[-1 + #^2 + #^4& , 2, 0],X0[3,4,2][4][3,4]->1/2 Sqrt[-1+Sqrt[5]],X0[3,4,2][2][4,2]->Root[-1 + #^2 + #^4& , 2, 0],X0[3,4,2][4][4,2]->1/2 Sqrt[-1+Sqrt[5]],X0[3,4,2][3][4,3]->Root[-1 + #^2 + #^4& , 1, 0],X0[3,4,2][4][4,3]->1/2 Sqrt[-1+Sqrt[5]],X0[3,4,2][2][4,4]->1/2 (1-Sqrt[5]),X0[3,4,2][3][4,4]->1/2 (1-Sqrt[5]),X0[3,4,2][4][4,4]->1/2 (1-Sqrt[5]),X0[3,4,3][1][2,2]->-1,X0[3,4,3][2][2,2]->1/2 (-1+Sqrt[5]),X0[3,4,3][4][2,2]->1/4 (-3+Sqrt[5]),X0[3,4,3][4][2,3]->1/4 (1+Sqrt[5]),X0[3,4,3][2][2,4]->Root[-1 + #^2 + #^4& , 1, 0],X0[3,4,3][4][2,4]->-(1/2) Sqrt[-1+Sqrt[5]],X0[3,4,3][4][3,2]->1/4 (1+Sqrt[5]),X0[3,4,3][0][3,3]->-1,X0[3,4,3][3][3,3]->1/2 (-1+Sqrt[5]),X0[3,4,3][4][3,3]->1/4 (-3+Sqrt[5]),X0[3,4,3][3][3,4]->Root[-1 + #^2 + #^4& , 2, 0],X0[3,4,3][4][3,4]->-(1/2) Sqrt[-1+Sqrt[5]],X0[3,4,3][2][4,2]->Root[-1 + #^2 + #^4& , 1, 0],X0[3,4,3][4][4,2]->1/2 Sqrt[-1+Sqrt[5]],X0[3,4,3][3][4,3]->Root[-1 + #^2 + #^4& , 2, 0],X0[3,4,3][4][4,3]->1/2 Sqrt[-1+Sqrt[5]],X0[3,4,3][2][4,4]->1/2 (1-Sqrt[5]),X0[3,4,3][3][4,4]->1/2 (1-Sqrt[5]),X0[3,4,3][4][4,4]->1/2 (-1+Sqrt[5]),X0[3,4,4][3][2,0]->-(1/2) Sqrt[-1+Sqrt[5]],X0[3,4,4][2][2,1]->-(1/2) Sqrt[-1+Sqrt[5]],X0[3,4,4][2][2,2]->-(1/Sqrt[2]),X0[3,4,4][4][2,2]->1/2,X0[3,4,4][3][2,3]->1/Sqrt[2],X0[3,4,4][4][2,3]->1/2,X0[3,4,4][2][2,4]->Sqrt[3-Sqrt[5]]/2,X0[3,4,4][3][2,4]->Sqrt[3-Sqrt[5]]/2,X0[3,4,4][4][2,4]->1/Sqrt[2],X0[3,4,4][3][3,0]->-(1/2) Sqrt[-1+Sqrt[5]],X0[3,4,4][2][3,1]->-(1/2) Sqrt[-1+Sqrt[5]],X0[3,4,4][2][3,2]->1/Sqrt[2],X0[3,4,4][4][3,2]->1/2,X0[3,4,4][3][3,3]->-(1/Sqrt[2]),X0[3,4,4][4][3,3]->1/2,X0[3,4,4][2][3,4]->Sqrt[3-Sqrt[5]]/2,X0[3,4,4][3][3,4]->Sqrt[3-Sqrt[5]]/2,X0[3,4,4][4][3,4]->-(1/Sqrt[2]),X0[3,4,4][3][4,0]->1/2 (-1+Sqrt[5]),X0[3,4,4][2][4,1]->1/2 (1-Sqrt[5]),X0[3,4,4][1][4,2]->-1,X0[3,4,4][2][4,2]->0,X0[3,4,4][4][4,2]->1/Sqrt[2],X0[3,4,4][0][4,3]->1,X0[3,4,4][3][4,3]->0,X0[3,4,4][4][4,3]->-(1/Sqrt[2]),X0[3,4,4][2][4,4]->Root[-1 + #^2 + #^4& , 1, 0],X0[3,4,4][3][4,4]->Root[-1 + #^2 + #^4& , 2, 0],X0[3,4,4][4][4,4]->0,X0[4,0,0][4][4,0]->1,X0[4,0,1][4][4,1]->1,X0[4,0,2][2][4,2]->1,X0[4,0,2][3][4,2]->1,X0[4,0,2][4][4,2]->1,X0[4,0,3][2][4,3]->1,X0[4,0,3][3][4,3]->1,X0[4,0,3][4][4,3]->1,X0[4,0,4][0][4,4]->1,X0[4,0,4][1][4,4]->1,X0[4,0,4][2][4,4]->1,X0[4,0,4][3][4,4]->1,X0[4,0,4][4][4,4]->1,X0[4,1,0][4][4,1]->1,X0[4,1,1][4][4,0]->1,X0[4,1,2][2][4,3]->1,X0[4,1,2][3][4,3]->1,X0[4,1,2][4][4,3]->-1,X0[4,1,3][2][4,2]->1,X0[4,1,3][3][4,2]->1,X0[4,1,3][4][4,2]->-1,X0[4,1,4][0][4,4]->1,X0[4,1,4][1][4,4]->1,X0[4,1,4][2][4,4]->-1,X0[4,1,4][3][4,4]->-1,X0[4,1,4][4][4,4]->1,X0[4,2,0][2][2,2]->1,X0[4,2,0][3][3,2]->1,X0[4,2,0][4][4,2]->1,X0[4,2,1][3][2,3]->1,X0[4,2,1][2][3,3]->1,X0[4,2,1][4][4,3]->1,X0[4,2,2][4][2,0]->1/2 Sqrt[-1+Sqrt[5]],X0[4,2,2][3][2,3]->1/2 (1-Sqrt[5]),X0[4,2,2][4][2,3]->1/Sqrt[2],X0[4,2,2][0][2,4]->-1,X0[4,2,2][3][2,4]->Root[-1 + #^2 + #^4& , 1, 0],X0[4,2,2][4][2,4]->Root[1 - 6 #^2 + 4 #^4& , 2, 0],X0[4,2,2][4][3,0]->1/2 Sqrt[-1+Sqrt[5]],X0[4,2,2][2][3,3]->1/2 (1-Sqrt[5]),X0[4,2,2][4][3,3]->-(1/Sqrt[2]),X0[4,2,2][1][3,4]->-1,X0[4,2,2][2][3,4]->Root[-1 + #^2 + #^4& , 1, 0],X0[4,2,2][4][3,4]->Root[1 - 6 #^2 + 4 #^4& , 2, 0],X0[4,2,2][4][4,0]->1/2 (1-Sqrt[5]),X0[4,2,2][2][4,3]->Root[-1 + #^2 + #^4& , 1, 0],X0[4,2,2][3][4,3]->Root[-1 + #^2 + #^4& , 2, 0],X0[4,2,2][4][4,3]->0,X0[4,2,2][2][4,4]->1/2 (-1+Sqrt[5]),X0[4,2,2][3][4,4]->1/2 (1-Sqrt[5]),X0[4,2,2][4][4,4]->Root[-1 + #^2 + #^4& , 1, 0],X0[4,2,3][4][2,1]->1/2 Sqrt[-1+Sqrt[5]],X0[4,2,3][2][2,2]->1/2 (1-Sqrt[5]),X0[4,2,3][4][2,2]->1/Sqrt[2],X0[4,2,3][1][2,4]->-1,X0[4,2,3][2][2,4]->Root[-1 + #^2 + #^4& , 2, 0],X0[4,2,3][4][2,4]->Root[1 - 6 #^2 + 4 #^4& , 2, 0],X0[4,2,3][4][3,1]->1/2 Sqrt[-1+Sqrt[5]],X0[4,2,3][3][3,2]->1/2 (1-Sqrt[5]),X0[4,2,3][4][3,2]->-(1/Sqrt[2]),X0[4,2,3][0][3,4]->-1,X0[4,2,3][3][3,4]->Root[-1 + #^2 + #^4& , 2, 0],X0[4,2,3][4][3,4]->Root[1 - 6 #^2 + 4 #^4& , 2, 0],X0[4,2,3][4][4,1]->1/2 (1-Sqrt[5]),X0[4,2,3][2][4,2]->Root[-1 + #^2 + #^4& , 2, 0],X0[4,2,3][3][4,2]->Root[-1 + #^2 + #^4& , 1, 0],X0[4,2,3][4][4,2]->0,X0[4,2,3][2][4,4]->1/2 (-1+Sqrt[5]),X0[4,2,3][3][4,4]->1/2 (1-Sqrt[5]),X0[4,2,3][4][4,4]->Root[-1 + #^2 + #^4& , 1, 0],X0[4,2,4][2][2,2]->1/4 (3-Sqrt[5]),X0[4,2,4][3][2,2]->1/4 (-1-Sqrt[5]),X0[4,2,4][4][2,2]->-(1/2),X0[4,2,4][2][2,3]->1/4 (-1-Sqrt[5]),X0[4,2,4][3][2,3]->1/4 (3-Sqrt[5]),X0[4,2,4][4][2,3]->1/2,X0[4,2,4][2][2,4]->-(1/2) Sqrt[-1+Sqrt[5]],X0[4,2,4][3][2,4]->-(1/2) Sqrt[-1+Sqrt[5]],X0[4,2,4][4][2,4]->1/Sqrt[2],X0[4,2,4][2][3,2]->1/4 (-1-Sqrt[5]),X0[4,2,4][3][3,2]->1/4 (3-Sqrt[5]),X0[4,2,4][4][3,2]->1/2,X0[4,2,4][2][3,3]->1/4 (3-Sqrt[5]),X0[4,2,4][3][3,3]->1/4 (-1-Sqrt[5]),X0[4,2,4][4][3,3]->-(1/2),X0[4,2,4][2][3,4]->-(1/2) Sqrt[-1+Sqrt[5]],X0[4,2,4][3][3,4]->-(1/2) Sqrt[-1+Sqrt[5]],X0[4,2,4][4][3,4]->1/Sqrt[2],X0[4,2,4][2][4,2]->1/2 Sqrt[-1+Sqrt[5]],X0[4,2,4][3][4,2]->-(1/2) Sqrt[-1+Sqrt[5]],X0[4,2,4][4][4,2]->-(1/Sqrt[2]),X0[4,2,4][2][4,3]->1/2 Sqrt[-1+Sqrt[5]],X0[4,2,4][3][4,3]->-(1/2) Sqrt[-1+Sqrt[5]],X0[4,2,4][4][4,3]->-(1/Sqrt[2]),X0[4,2,4][0][4,4]->-1,X0[4,2,4][1][4,4]->1,X0[4,2,4][2][4,4]->1/2 (1-Sqrt[5]),X0[4,2,4][3][4,4]->1/2 (-1+Sqrt[5]),X0[4,2,4][4][4,4]->0,X0[4,3,0][2][2,3]->1,X0[4,3,0][3][3,3]->1,X0[4,3,0][4][4,3]->1,X0[4,3,1][3][2,2]->1,X0[4,3,1][2][3,2]->1,X0[4,3,1][4][4,2]->1,X0[4,3,2][4][2,1]->1/2 Sqrt[-1+Sqrt[5]],X0[4,3,2][3][2,2]->1/2 (1-Sqrt[5]),X0[4,3,2][4][2,2]->-(1/Sqrt[2]),X0[4,3,2][0][2,4]->-1,X0[4,3,2][3][2,4]->Root[-1 + #^2 + #^4& , 2, 0],X0[4,3,2][4][2,4]->Root[1 - 6 #^2 + 4 #^4& , 2, 0],X0[4,3,2][4][3,1]->1/2 Sqrt[-1+Sqrt[5]],X0[4,3,2][2][3,2]->1/2 (1-Sqrt[5]),X0[4,3,2][4][3,2]->1/Sqrt[2],X0[4,3,2][1][3,4]->-1,X0[4,3,2][2][3,4]->Root[-1 + #^2 + #^4& , 2, 0],X0[4,3,2][4][3,4]->Root[1 - 6 #^2 + 4 #^4& , 2, 0],X0[4,3,2][4][4,1]->1/2 (-1+Sqrt[5]),X0[4,3,2][2][4,2]->Root[-1 + #^2 + #^4& , 2, 0],X0[4,3,2][3][4,2]->Root[-1 + #^2 + #^4& , 1, 0],X0[4,3,2][4][4,2]->0,X0[4,3,2][2][4,4]->1/2 (-1+Sqrt[5]),X0[4,3,2][3][4,4]->1/2 (1-Sqrt[5]),X0[4,3,2][4][4,4]->Root[-1 + #^2 + #^4& , 2, 0],X0[4,3,3][4][2,0]->1/2 Sqrt[-1+Sqrt[5]],X0[4,3,3][2][2,3]->1/2 (1-Sqrt[5]),X0[4,3,3][4][2,3]->-(1/Sqrt[2]),X0[4,3,3][1][2,4]->-1,X0[4,3,3][2][2,4]->Root[-1 + #^2 + #^4& , 1, 0],X0[4,3,3][4][2,4]->Root[1 - 6 #^2 + 4 #^4& , 2, 0],X0[4,3,3][4][3,0]->1/2 Sqrt[-1+Sqrt[5]],X0[4,3,3][3][3,3]->1/2 (1-Sqrt[5]),X0[4,3,3][4][3,3]->1/Sqrt[2],X0[4,3,3][0][3,4]->-1,X0[4,3,3][3][3,4]->Root[-1 + #^2 + #^4& , 1, 0],X0[4,3,3][4][3,4]->Root[1 - 6 #^2 + 4 #^4& , 2, 0],X0[4,3,3][4][4,0]->1/2 (-1+Sqrt[5]),X0[4,3,3][2][4,3]->Root[-1 + #^2 + #^4& , 1, 0],X0[4,3,3][3][4,3]->Root[-1 + #^2 + #^4& , 2, 0],X0[4,3,3][4][4,3]->0,X0[4,3,3][2][4,4]->1/2 (-1+Sqrt[5]),X0[4,3,3][3][4,4]->1/2 (1-Sqrt[5]),X0[4,3,3][4][4,4]->Root[-1 + #^2 + #^4& , 2, 0],X0[4,3,4][2][2,2]->1/4 (-1-Sqrt[5]),X0[4,3,4][3][2,2]->1/4 (3-Sqrt[5]),X0[4,3,4][4][2,2]->-(1/2),X0[4,3,4][2][2,3]->1/4 (3-Sqrt[5]),X0[4,3,4][3][2,3]->1/4 (-1-Sqrt[5]),X0[4,3,4][4][2,3]->1/2,X0[4,3,4][2][2,4]->1/2 Sqrt[-1+Sqrt[5]],X0[4,3,4][3][2,4]->1/2 Sqrt[-1+Sqrt[5]],X0[4,3,4][4][2,4]->1/Sqrt[2],X0[4,3,4][2][3,2]->1/4 (3-Sqrt[5]),X0[4,3,4][3][3,2]->1/4 (-1-Sqrt[5]),X0[4,3,4][4][3,2]->1/2,X0[4,3,4][2][3,3]->1/4 (-1-Sqrt[5]),X0[4,3,4][3][3,3]->1/4 (3-Sqrt[5]),X0[4,3,4][4][3,3]->-(1/2),X0[4,3,4][2][3,4]->1/2 Sqrt[-1+Sqrt[5]],X0[4,3,4][3][3,4]->1/2 Sqrt[-1+Sqrt[5]],X0[4,3,4][4][3,4]->1/Sqrt[2],X0[4,3,4][2][4,2]->-(1/2) Sqrt[-1+Sqrt[5]],X0[4,3,4][3][4,2]->1/2 Sqrt[-1+Sqrt[5]],X0[4,3,4][4][4,2]->-(1/Sqrt[2]),X0[4,3,4][2][4,3]->-(1/2) Sqrt[-1+Sqrt[5]],X0[4,3,4][3][4,3]->1/2 Sqrt[-1+Sqrt[5]],X0[4,3,4][4][4,3]->-(1/Sqrt[2]),X0[4,3,4][0][4,4]->1,X0[4,3,4][1][4,4]->-1,X0[4,3,4][2][4,4]->1/2 (1-Sqrt[5]),X0[4,3,4][3][4,4]->1/2 (-1+Sqrt[5]),X0[4,3,4][4][4,4]->0,X0[4,4,0][0][0,4]->1,X0[4,4,0][1][1,4]->1,X0[4,4,0][2][2,4]->1,X0[4,4,0][3][3,4]->1,X0[4,4,0][4][4,4]->1,X0[4,4,1][1][0,4]->1,X0[4,4,1][0][1,4]->1,X0[4,4,1][3][2,4]->-1,X0[4,4,1][2][3,4]->-1,X0[4,4,1][4][4,4]->1,X0[4,4,2][2][0,2]->-(1/2) Sqrt[-1+Sqrt[5]],X0[4,4,2][2][0,3]->-(1/2) Sqrt[-1+Sqrt[5]],X0[4,4,2][2][0,4]->1/2 (1-Sqrt[5]),X0[4,4,2][3][1,2]->-(1/2) Sqrt[-1+Sqrt[5]],X0[4,4,2][3][1,3]->-(1/2) Sqrt[-1+Sqrt[5]],X0[4,4,2][3][1,4]->1/2 (1-Sqrt[5]),X0[4,4,2][3][2,2]->-(1/Sqrt[2]),X0[4,4,2][4][2,2]->1/2,X0[4,4,2][3][2,3]->1/Sqrt[2],X0[4,4,2][4][2,3]->1/2,X0[4,4,2][0][2,4]->1,X0[4,4,2][3][2,4]->0,X0[4,4,2][4][2,4]->-(1/Sqrt[2]),X0[4,4,2][2][3,2]->-(1/Sqrt[2]),X0[4,4,2][4][3,2]->-(1/2),X0[4,4,2][2][3,3]->1/Sqrt[2],X0[4,4,2][4][3,3]->-(1/2),X0[4,4,2][1][3,4]->1,X0[4,4,2][2][3,4]->0,X0[4,4,2][4][3,4]->-(1/Sqrt[2]),X0[4,4,2][2][4,2]->Root[1 - 6 #^2 + 4 #^4& , 2, 0],X0[4,4,2][3][4,2]->Root[1 - 6 #^2 + 4 #^4& , 2, 0],X0[4,4,2][4][4,2]->1/Sqrt[2],X0[4,4,2][2][4,3]->Root[1 - 6 #^2 + 4 #^4& , 2, 0],X0[4,4,2][3][4,3]->Root[1 - 6 #^2 + 4 #^4& , 2, 0],X0[4,4,2][4][4,3]->-(1/Sqrt[2]),X0[4,4,2][2][4,4]->Root[-1 + #^2 + #^4& , 2, 0],X0[4,4,2][3][4,4]->Root[-1 + #^2 + #^4& , 2, 0],X0[4,4,2][4][4,4]->0,X0[4,4,3][3][0,2]->-(1/2) Sqrt[-1+Sqrt[5]],X0[4,4,3][3][0,3]->-(1/2) Sqrt[-1+Sqrt[5]],X0[4,4,3][3][0,4]->1/2 (-1+Sqrt[5]),X0[4,4,3][2][1,2]->-(1/2) Sqrt[-1+Sqrt[5]],X0[4,4,3][2][1,3]->-(1/2) Sqrt[-1+Sqrt[5]],X0[4,4,3][2][1,4]->1/2 (-1+Sqrt[5]),X0[4,4,3][2][2,2]->1/Sqrt[2],X0[4,4,3][4][2,2]->1/2,X0[4,4,3][2][2,3]->-(1/Sqrt[2]),X0[4,4,3][4][2,3]->1/2,X0[4,4,3][1][2,4]->1,X0[4,4,3][2][2,4]->0,X0[4,4,3][4][2,4]->-(1/Sqrt[2]),X0[4,4,3][3][3,2]->1/Sqrt[2],X0[4,4,3][4][3,2]->-(1/2),X0[4,4,3][3][3,3]->-(1/Sqrt[2]),X0[4,4,3][4][3,3]->-(1/2),X0[4,4,3][0][3,4]->1,X0[4,4,3][3][3,4]->0,X0[4,4,3][4][3,4]->-(1/Sqrt[2]),X0[4,4,3][2][4,2]->Root[1 - 6 #^2 + 4 #^4& , 2, 0],X0[4,4,3][3][4,2]->Root[1 - 6 #^2 + 4 #^4& , 2, 0],X0[4,4,3][4][4,2]->-(1/Sqrt[2]),X0[4,4,3][2][4,3]->Root[1 - 6 #^2 + 4 #^4& , 2, 0],X0[4,4,3][3][4,3]->Root[1 - 6 #^2 + 4 #^4& , 2, 0],X0[4,4,3][4][4,3]->1/Sqrt[2],X0[4,4,3][2][4,4]->Root[-1 + #^2 + #^4& , 1, 0],X0[4,4,3][3][4,4]->Root[-1 + #^2 + #^4& , 1, 0],X0[4,4,3][4][4,4]->0,X0[4,4,4][4][0,0]->1/4 (-1+Sqrt[5]),X0[4,4,4][4][0,1]->1/4 (-1+Sqrt[5]),X0[4,4,4][4][0,2]->-(1/2),X0[4,4,4][4][0,3]->1/2,X0[4,4,4][4][0,4]->-(1/2) Sqrt[-1+Sqrt[5]],X0[4,4,4][4][1,0]->1/4 (-1+Sqrt[5]),X0[4,4,4][4][1,1]->1/4 (-1+Sqrt[5]),X0[4,4,4][4][1,2]->1/2,X0[4,4,4][4][1,3]->-(1/2),X0[4,4,4][4][1,4]->-(1/2) Sqrt[-1+Sqrt[5]],X0[4,4,4][4][2,0]->1/2,X0[4,4,4][4][2,1]->-(1/2),X0[4,4,4][2][2,2]->1/2,X0[4,4,4][3][2,2]->1/2,X0[4,4,4][4][2,2]->-(1/2),X0[4,4,4][2][2,3]->-(1/2),X0[4,4,4][3][2,3]->-(1/2),X0[4,4,4][4][2,3]->-(1/2),X0[4,4,4][2][2,4]->-(1/Sqrt[2]),X0[4,4,4][3][2,4]->1/Sqrt[2],X0[4,4,4][4][2,4]->0,X0[4,4,4][4][3,0]->1/2,X0[4,4,4][4][3,1]->-(1/2),X0[4,4,4][2][3,2]->1/2,X0[4,4,4][3][3,2]->1/2,X0[4,4,4][4][3,2]->1/2,X0[4,4,4][2][3,3]->-(1/2),X0[4,4,4][3][3,3]->-(1/2),X0[4,4,4][4][3,3]->1/2,X0[4,4,4][2][3,4]->1/Sqrt[2],X0[4,4,4][3][3,4]->-(1/Sqrt[2]),X0[4,4,4][4][3,4]->0,X0[4,4,4][4][4,0]->-(1/2) Sqrt[-1+Sqrt[5]],X0[4,4,4][4][4,1]->-(1/2) Sqrt[-1+Sqrt[5]],X0[4,4,4][2][4,2]->1/Sqrt[2],X0[4,4,4][3][4,2]->1/Sqrt[2],X0[4,4,4][4][4,2]->0,X0[4,4,4][2][4,3]->1/Sqrt[2],X0[4,4,4][3][4,3]->1/Sqrt[2],X0[4,4,4][4][4,3]->0,X0[4,4,4][0][4,4]->1,X0[4,4,4][1][4,4]->1,X0[4,4,4][2][4,4]->0,X0[4,4,4][3][4,4]->0,X0[4,4,4][4][4,4]->1/2 (1-Sqrt[5]),X0[0,0][0]->1,X0[0,1][1]->1,X0[0,2][2]->1,X0[0,3][3]->1,X0[0,4][4]->1,X0[1,0][1]->1,X0[1,1][0]->1,X0[1,2][3]->1,X0[1,3][2]->1,X0[1,4][4]->1,X0[2,0][2]->1,X0[2,1][3]->1,X0[2,2][0]->\[CurlyPhi][5][3,3][4]^3,X0[2,2][3]->\[CurlyPhi][5][3,3][4]^4,X0[2,2][4]->-\[CurlyPhi][5][3,3][4],X0[2,3][1]->\[CurlyPhi][5][3,3][4]^3,X0[2,3][2]->\[CurlyPhi][5][3,3][4]^4,X0[2,3][4]->-\[CurlyPhi][5][3,3][4],X0[2,4][2]->\[CurlyPhi][5][3,3][4]^2,X0[2,4][3]->\[CurlyPhi][5][3,3][4]^2,X0[2,4][4]->\[CurlyPhi][5][3,3][4]^4,X0[3,0][3]->1,X0[3,1][2]->1,X0[3,2][1]->\[CurlyPhi][5][3,3][4]^3,X0[3,2][2]->\[CurlyPhi][5][3,3][4]^4,X0[3,2][4]->-\[CurlyPhi][5][3,3][4],X0[3,3][0]->\[CurlyPhi][5][3,3][4]^3,X0[3,3][3]->\[CurlyPhi][5][3,3][4]^4,X0[3,3][4]->-\[CurlyPhi][5][3,3][4],X0[3,4][2]->\[CurlyPhi][5][3,3][4]^2,X0[3,4][3]->\[CurlyPhi][5][3,3][4]^2,X0[3,4][4]->\[CurlyPhi][5][3,3][4]^4,X0[4,0][4]->1,X0[4,1][4]->1,X0[4,2][2]->\[CurlyPhi][5][3,3][4]^2,X0[4,2][3]->\[CurlyPhi][5][3,3][4]^2,X0[4,2][4]->\[CurlyPhi][5][3,3][4]^4,X0[4,3][2]->\[CurlyPhi][5][3,3][4]^2,X0[4,3][3]->\[CurlyPhi][5][3,3][4]^2,X0[4,3][4]->\[CurlyPhi][5][3,3][4]^4,X0[4,4][0]->\[CurlyPhi][5][3,3][4]^4,X0[4,4][1]->\[CurlyPhi][5][3,3][4]^4,X0[4,4][2]->-1,X0[4,4][3]->1,X0[4,4][4]->-\[CurlyPhi][5][3,3][4]^2
};
,
{FR[5,0][10],_},

\[CurlyPhi][11][1,1][2]:=Exp[(-1)^model[[2]] (6 \[Pi] I)/11];
rep0={X0[0,0,0][0][0,0]->1,X0[0,0,1][1][0,1]->1,X0[0,0,2][2][0,2]->1,X0[0,0,3][3][0,3]->1,X0[0,0,4][4][0,4]->1,X0[0,1,0][1][1,1]->1,X0[0,1,1][0][1,0]->1,X0[0,1,1][2][1,2]->1,X0[0,1,2][1][1,1]->1,X0[0,1,2][3][1,3]->1,X0[0,1,3][2][1,2]->1,X0[0,1,3][4][1,4]->1,X0[0,1,4][3][1,3]->1,X0[0,1,4][4][1,4]->1,X0[0,2,0][2][2,2]->1,X0[0,2,1][1][2,1]->1,X0[0,2,1][3][2,3]->1,X0[0,2,2][0][2,0]->1,X0[0,2,2][2][2,2]->1,X0[0,2,2][4][2,4]->1,X0[0,2,3][1][2,1]->1,X0[0,2,3][3][2,3]->1,X0[0,2,3][4][2,4]->1,X0[0,2,4][2][2,2]->1,X0[0,2,4][3][2,3]->1,X0[0,2,4][4][2,4]->1,X0[0,3,0][3][3,3]->1,X0[0,3,1][2][3,2]->1,X0[0,3,1][4][3,4]->1,X0[0,3,2][1][3,1]->1,X0[0,3,2][3][3,3]->1,X0[0,3,2][4][3,4]->1,X0[0,3,3][0][3,0]->1,X0[0,3,3][2][3,2]->1,X0[0,3,3][3][3,3]->1,X0[0,3,3][4][3,4]->1,X0[0,3,4][1][3,1]->1,X0[0,3,4][2][3,2]->1,X0[0,3,4][3][3,3]->1,X0[0,3,4][4][3,4]->1,X0[0,4,0][4][4,4]->1,X0[0,4,1][3][4,3]->1,X0[0,4,1][4][4,4]->1,X0[0,4,2][2][4,2]->1,X0[0,4,2][3][4,3]->1,X0[0,4,2][4][4,4]->1,X0[0,4,3][1][4,1]->1,X0[0,4,3][2][4,2]->1,X0[0,4,3][3][4,3]->1,X0[0,4,3][4][4,4]->1,X0[0,4,4][0][4,0]->1,X0[0,4,4][1][4,1]->1,X0[0,4,4][2][4,2]->1,X0[0,4,4][3][4,3]->1,X0[0,4,4][4][4,4]->1,X0[1,0,0][1][1,0]->1,X0[1,0,1][0][1,1]->1,X0[1,0,1][2][1,1]->1,X0[1,0,2][1][1,2]->1,X0[1,0,2][3][1,2]->1,X0[1,0,3][2][1,3]->1,X0[1,0,3][4][1,3]->1,X0[1,0,4][3][1,4]->1,X0[1,0,4][4][1,4]->1,X0[1,1,0][0][0,1]->1,X0[1,1,0][2][2,1]->1,X0[1,1,1][1][0,0]->Root[-1 + # + 4 #^2 - 3 #^3 - 3 #^4 + #^5& , 3, 0],X0[1,1,1][1][0,2]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 6, 0],X0[1,1,1][1][2,0]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 1, 0],X0[1,1,1][1][2,2]->Root[-1 + # + 4 #^2 - 3 #^3 - 3 #^4 + #^5& , 3, 0],X0[1,1,1][3][2,2]->1,X0[1,1,2][2][0,1]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 4, 0],X0[1,1,2][2][0,3]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 6, 0],X0[1,1,2][0][2,1]->1,X0[1,1,2][2][2,1]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 6, 0],X0[1,1,2][2][2,3]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 3, 0],X0[1,1,2][4][2,3]->1,X0[1,1,3][3][0,2]->Root[1 - 6 #^2 + 10 #^4 - #^6 - 6 #^8 + #^10& , 6, 0],X0[1,1,3][3][0,4]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 6, 0],X0[1,1,3][1][2,2]->1,X0[1,1,3][3][2,2]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 6, 0],X0[1,1,3][3][2,4]->Root[1 - 6 #^2 + 10 #^4 - #^6 - 6 #^8 + #^10& , 3, 0],X0[1,1,3][4][2,4]->1,X0[1,1,4][4][0,3]->Root[1 - 7 #^2 + 13 #^4 - 5 #^6 - 2 #^8 + #^10& , 6, 0],X0[1,1,4][4][0,4]->Root[-1 + #^2 + 4 #^4 - 3 #^6 - 3 #^8 + #^10& , 4, 0],X0[1,1,4][2][2,3]->1,X0[1,1,4][4][2,3]->Root[-1 + #^2 + 4 #^4 - 3 #^6 - 3 #^8 + #^10& , 4, 0],X0[1,1,4][3][2,4]->1,X0[1,1,4][4][2,4]->Root[1 - 7 #^2 + 13 #^4 - 5 #^6 - 2 #^8 + #^10& , 3, 0],X0[1,2,0][1][1,2]->1,X0[1,2,0][3][3,2]->1,X0[1,2,1][0][1,1]->-1,X0[1,2,1][2][1,1]->Root[-1 + 4 # - 2 #^2 - 5 #^3 + 2 #^4 + #^5& , 3, 0],X0[1,2,1][2][1,3]->Root[1 + 4 #^2 - 9 #^4 - 5 #^6 + 9 #^8 + #^10& , 4, 0],X0[1,2,1][2][3,1]->Root[1 + 4 #^2 - 9 #^4 - 5 #^6 + 9 #^8 + #^10& , 4, 0],X0[1,2,1][2][3,3]->Root[1 + 4 # + 2 #^2 - 5 #^3 - 2 #^4 + #^5& , 3, 0],X0[1,2,1][4][3,3]->1,X0[1,2,2][1][1,0]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 4, 0],X0[1,2,2][1][1,2]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 6, 0],X0[1,2,2][3][1,2]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 4, 0],X0[1,2,2][3][1,4]->Root[1 - 6 #^2 + 10 #^4 - #^6 - 6 #^8 + #^10& , 7, 0],X0[1,2,2][1][3,0]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 3, 0],X0[1,2,2][1][3,2]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 4, 0],X0[1,2,2][3][3,2]->Root[1 - 6 #^2 + 10 #^4 - #^6 - 6 #^8 + #^10& , 7, 0],X0[1,2,2][3][3,4]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 5, 0],X0[1,2,2][4][3,4]->1,X0[1,2,3][2][1,1]->Root[-1 - 2 # + 5 #^2 + 2 #^3 - 4 #^4 + #^5& , 3, 0],X0[1,2,3][2][1,3]->Root[-1 + 9 #^2 - 17 #^4 + 2 #^6 + 7 #^8 + #^10& , 5, 0],X0[1,2,3][4][1,3]->Root[-1 + 3 #^2 + 3 #^4 - 4 #^6 - #^8 + #^10& , 3, 0],X0[1,2,3][4][1,4]->Root[-1 - 2 #^2 + 5 #^4 + 2 #^6 - 4 #^8 + #^10& , 4, 0],X0[1,2,3][0][3,1]->1,X0[1,2,3][2][3,1]->Root[-1 + 9 #^2 - 17 #^4 + 2 #^6 + 7 #^8 + #^10& , 5, 0],X0[1,2,3][2][3,3]->Root[1 - 2 # - 5 #^2 + 2 #^3 + 4 #^4 + #^5& , 3, 0],X0[1,2,3][4][3,3]->Root[-1 - 2 #^2 + 5 #^4 + 2 #^6 - 4 #^8 + #^10& , 4, 0],X0[1,2,3][3][3,4]->1,X0[1,2,3][4][3,4]->Root[-1 + 3 #^2 + 3 #^4 - 4 #^6 - #^8 + #^10& , 4, 0],X0[1,2,4][3][1,2]->Root[1 + #^2 - 4 #^4 - 3 #^6 + 3 #^8 + #^10& , 3, 0],X0[1,2,4][4][1,3]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 7, 0],X0[1,2,4][3][1,4]->Root[1 + #^2 - 15 #^4 + 19 #^6 - 8 #^8 + #^10& , 5, 0],X0[1,2,4][4][1,4]->Root[1 - 6 #^2 + 10 #^4 - #^6 - 6 #^8 + #^10& , 4, 0],X0[1,2,4][1][3,2]->1,X0[1,2,4][3][3,2]->Root[1 + #^2 - 15 #^4 + 19 #^6 - 8 #^8 + #^10& , 5, 0],X0[1,2,4][2][3,3]->1,X0[1,2,4][4][3,3]->Root[1 - 6 #^2 + 10 #^4 - #^6 - 6 #^8 + #^10& , 5, 0],X0[1,2,4][3][3,4]->Root[1 + #^2 - 4 #^4 - 3 #^6 + 3 #^8 + #^10& , 2, 0],X0[1,2,4][4][3,4]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 7, 0],X0[1,3,0][2][2,3]->1,X0[1,3,0][4][4,3]->1,X0[1,3,1][1][2,2]->1,X0[1,3,1][3][2,2]->Root[-1 - 2 # + 5 #^2 + 2 #^3 - 4 #^4 + #^5& , 2, 0],X0[1,3,1][3][2,4]->Root[-1 + 9 #^2 - 17 #^4 + 2 #^6 + 7 #^8 + #^10& , 6, 0],X0[1,3,1][3][4,2]->Root[-1 + 9 #^2 - 17 #^4 + 2 #^6 + 7 #^8 + #^10& , 6, 0],X0[1,3,1][3][4,4]->Root[1 - 2 # - 5 #^2 + 2 #^3 + 4 #^4 + #^5& , 4, 0],X0[1,3,1][4][4,4]->1,X0[1,3,2][0][2,1]->-1,X0[1,3,2][2][2,1]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 5, 0],X0[1,3,2][2][2,3]->Root[1 - 6 #^2 + 10 #^4 - #^6 - 6 #^8 + #^10& , 7, 0],X0[1,3,2][4][2,3]->Root[1 - 6 #^2 - #^4 + 10 #^6 - 6 #^8 + #^10& , 5, 0],X0[1,3,2][4][2,4]->Root[1 + 3 #^2 - 3 #^4 - 4 #^6 + #^8 + #^10& , 3, 0],X0[1,3,2][2][4,1]->Root[1 - 6 #^2 + 10 #^4 - #^6 - 6 #^8 + #^10& , 7, 0],X0[1,3,2][2][4,3]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 4, 0],X0[1,3,2][4][4,3]->Root[1 + 3 #^2 - 3 #^4 - 4 #^6 + #^8 + #^10& , 3, 0],X0[1,3,2][3][4,4]->1,X0[1,3,2][4][4,4]->Root[1 - 6 #^2 - #^4 + 10 #^6 - 6 #^8 + #^10& , 4, 0],X0[1,3,3][1][2,0]->Root[1 - 6 #^2 + 10 #^4 - #^6 - 6 #^8 + #^10& , 6, 0],X0[1,3,3][1][2,2]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 6, 0],X0[1,3,3][3][2,2]->Root[-1 + # + 4 #^2 - 3 #^3 - 3 #^4 + #^5& , 2, 0],X0[1,3,3][4][2,3]->Root[-1 + #^2 + 4 #^4 - 3 #^6 - 3 #^8 + #^10& , 5, 0],X0[1,3,3][3][2,4]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 5, 0],X0[1,3,3][4][2,4]->Root[1 - 7 #^2 + 13 #^4 - 5 #^6 - 2 #^8 + #^10& , 5, 0],X0[1,3,3][1][4,0]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 6, 0],X0[1,3,3][1][4,2]->Root[1 - 6 #^2 + 10 #^4 - #^6 - 6 #^8 + #^10& , 3, 0],X0[1,3,3][3][4,2]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 5, 0],X0[1,3,3][2][4,3]->1,X0[1,3,3][4][4,3]->Root[1 - 7 #^2 + 13 #^4 - 5 #^6 - 2 #^8 + #^10& , 4, 0],X0[1,3,3][3][4,4]->Root[1 + # - 4 #^2 - 3 #^3 + 3 #^4 + #^5& , 4, 0],X0[1,3,3][4][4,4]->Root[-1 + #^2 + 4 #^4 - 3 #^6 - 3 #^8 + #^10& , 5, 0],X0[1,3,4][2][2,1]->Root[1 + #^2 - 4 #^4 - 3 #^6 + 3 #^8 + #^10& , 3, 0],X0[1,3,4][3][2,2]->Root[1 + 3 # - 3 #^2 - 4 #^3 + #^4 + #^5& , 4, 0],X0[1,3,4][2][2,3]->Root[1 + #^2 - 15 #^4 + 19 #^6 - 8 #^8 + #^10& , 5, 0],X0[1,3,4][4][2,3]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 4, 0],X0[1,3,4][3][2,4]->Root[1 - 2 #^2 - 5 #^4 + 2 #^6 + 4 #^8 + #^10& , 3, 0],X0[1,3,4][4][2,4]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 5, 0],X0[1,3,4][0][4,1]->1,X0[1,3,4][2][4,1]->Root[1 + #^2 - 15 #^4 + 19 #^6 - 8 #^8 + #^10& , 5, 0],X0[1,3,4][1][4,2]->1,X0[1,3,4][3][4,2]->Root[1 - 2 #^2 - 5 #^4 + 2 #^6 + 4 #^8 + #^10& , 3, 0],X0[1,3,4][2][4,3]->Root[1 + #^2 - 4 #^4 - 3 #^6 + 3 #^8 + #^10& , 2, 0],X0[1,3,4][4][4,3]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 5, 0],X0[1,3,4][3][4,4]->Root[-1 + 3 # + 3 #^2 - 4 #^3 - #^4 + #^5& , 2, 0],X0[1,3,4][4][4,4]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 5, 0],X0[1,4,0][3][3,4]->1,X0[1,4,0][4][4,4]->1,X0[1,4,1][2][3,3]->1,X0[1,4,1][4][3,3]->Root[-1 + 3 # + 3 #^2 - 4 #^3 - #^4 + #^5& , 3, 0],X0[1,4,1][4][3,4]->Root[1 - 2 #^2 - 5 #^4 + 2 #^6 + 4 #^8 + #^10& , 4, 0],X0[1,4,1][4][4,3]->Root[1 - 2 #^2 - 5 #^4 + 2 #^6 + 4 #^8 + #^10& , 1, 0],X0[1,4,1][3][4,4]->-1,X0[1,4,1][4][4,4]->Root[-1 + 3 # + 3 #^2 - 4 #^3 - #^4 + #^5& , 3, 0],X0[1,4,2][1][3,2]->1,X0[1,4,2][3][3,2]->Root[1 - 6 #^2 - #^4 + 10 #^6 - 6 #^8 + #^10& , 4, 0],X0[1,4,2][4][3,3]->Root[1 - 2 # - 5 #^2 + 2 #^3 + 4 #^4 + #^5& , 5, 0],X0[1,4,2][3][3,4]->Root[1 + 3 #^2 - 3 #^4 - 4 #^6 + #^8 + #^10& , 3, 0],X0[1,4,2][4][3,4]->Root[-1 + 9 #^2 - 17 #^4 + 2 #^6 + 7 #^8 + #^10& , 3, 0],X0[1,4,2][3][4,2]->Root[1 + 3 #^2 - 3 #^4 - 4 #^6 + #^8 + #^10& , 2, 0],X0[1,4,2][2][4,3]->-1,X0[1,4,2][4][4,3]->Root[-1 + 9 #^2 - 17 #^4 + 2 #^6 + 7 #^8 + #^10& , 3, 0],X0[1,4,2][3][4,4]->Root[1 - 6 #^2 - #^4 + 10 #^6 - 6 #^8 + #^10& , 4, 0],X0[1,4,2][4][4,4]->Root[-1 - 2 # + 5 #^2 + 2 #^3 - 4 #^4 + #^5& , 1, 0],X0[1,4,3][0][3,1]->1,X0[1,4,3][2][3,1]->Root[-1 + 3 #^2 + 3 #^4 - 4 #^6 - #^8 + #^10& , 3, 0],X0[1,4,3][3][3,2]->Root[-1 + #^2 + 4 #^4 - 3 #^6 - 3 #^8 + #^10& , 5, 0],X0[1,4,3][2][3,3]->Root[-1 - 2 #^2 + 5 #^4 + 2 #^6 - 4 #^8 + #^10& , 4, 0],X0[1,4,3][4][3,3]->Root[-1 + 4 # - 2 #^2 - 5 #^3 + 2 #^4 + #^5& , 4, 0],X0[1,4,3][3][3,4]->Root[1 - 7 #^2 + 13 #^4 - 5 #^6 - 2 #^8 + #^10& , 4, 0],X0[1,4,3][4][3,4]->Root[1 + 4 #^2 - 9 #^4 - 5 #^6 + 9 #^8 + #^10& , 3, 0],X0[1,4,3][2][4,1]->Root[-1 - 2 #^2 + 5 #^4 + 2 #^6 - 4 #^8 + #^10& , 4, 0],X0[1,4,3][1][4,2]->1,X0[1,4,3][3][4,2]->Root[1 - 7 #^2 + 13 #^4 - 5 #^6 - 2 #^8 + #^10& , 5, 0],X0[1,4,3][2][4,3]->Root[-1 + 3 #^2 + 3 #^4 - 4 #^6 - #^8 + #^10& , 4, 0],X0[1,4,3][4][4,3]->Root[1 + 4 #^2 - 9 #^4 - 5 #^6 + 9 #^8 + #^10& , 3, 0],X0[1,4,3][3][4,4]->Root[-1 + #^2 + 4 #^4 - 3 #^6 - 3 #^8 + #^10& , 5, 0],X0[1,4,3][4][4,4]->Root[1 + 4 # + 2 #^2 - 5 #^3 - 2 #^4 + #^5& , 2, 0],X0[1,4,4][1][3,0]->Root[1 - 7 #^2 + 13 #^4 - 5 #^6 - 2 #^8 + #^10& , 6, 0],X0[1,4,4][2][3,1]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 7, 0],X0[1,4,4][1][3,2]->Root[-1 + #^2 + 4 #^4 - 3 #^6 - 3 #^8 + #^10& , 4, 0],X0[1,4,4][3][3,2]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 4, 0],X0[1,4,4][2][3,3]->Root[1 - 6 #^2 + 10 #^4 - #^6 - 6 #^8 + #^10& , 5, 0],X0[1,4,4][4][3,3]->Root[1 + # - 4 #^2 - 3 #^3 + 3 #^4 + #^5& , 2, 0],X0[1,4,4][3][3,4]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 5, 0],X0[1,4,4][4][3,4]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 4, 0],X0[1,4,4][1][4,0]->Root[-1 + #^2 + 4 #^4 - 3 #^6 - 3 #^8 + #^10& , 4, 0],X0[1,4,4][0][4,1]->1,X0[1,4,4][2][4,1]->Root[1 - 6 #^2 + 10 #^4 - #^6 - 6 #^8 + #^10& , 4, 0],X0[1,4,4][1][4,2]->Root[1 - 7 #^2 + 13 #^4 - 5 #^6 - 2 #^8 + #^10& , 3, 0],X0[1,4,4][3][4,2]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 5, 0],X0[1,4,4][2][4,3]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 7, 0],X0[1,4,4][4][4,3]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 4, 0],X0[1,4,4][3][4,4]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 5, 0],X0[1,4,4][4][4,4]->Root[-1 + # + 4 #^2 - 3 #^3 - 3 #^4 + #^5& , 4, 0],X0[2,0,0][2][2,0]->1,X0[2,0,1][1][2,1]->1,X0[2,0,1][3][2,1]->1,X0[2,0,2][0][2,2]->1,X0[2,0,2][2][2,2]->1,X0[2,0,2][4][2,2]->1,X0[2,0,3][1][2,3]->1,X0[2,0,3][3][2,3]->1,X0[2,0,3][4][2,3]->1,X0[2,0,4][2][2,4]->1,X0[2,0,4][3][2,4]->1,X0[2,0,4][4][2,4]->1,X0[2,1,0][1][1,1]->1,X0[2,1,0][3][3,1]->1,X0[2,1,1][2][1,0]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 3, 0],X0[2,1,1][0][1,2]->-1,X0[2,1,1][2][1,2]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 3, 0],X0[2,1,1][2][3,0]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 3, 0],X0[2,1,1][2][3,2]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 4, 0],X0[2,1,1][4][3,2]->1,X0[2,1,2][1][1,1]->Root[1 + 4 # + 2 #^2 - 5 #^3 - 2 #^4 + #^5& , 3, 0],X0[2,1,2][3][1,1]->Root[1 - 2 # - 5 #^2 + 2 #^3 + 4 #^4 + #^5& , 3, 0],X0[2,1,2][1][1,3]->Root[1 + 4 #^2 - 9 #^4 - 5 #^6 + 9 #^8 + #^10& , 1, 0],X0[2,1,2][3][1,3]->Root[-1 + 9 #^2 - 17 #^4 + 2 #^6 + 7 #^8 + #^10& , 2, 0],X0[2,1,2][1][3,1]->Root[1 + 4 #^2 - 9 #^4 - 5 #^6 + 9 #^8 + #^10& , 4, 0],X0[2,1,2][3][3,1]->Root[-1 + 9 #^2 - 17 #^4 + 2 #^6 + 7 #^8 + #^10& , 5, 0],X0[2,1,2][1][3,3]->Root[1 + 4 # + 2 #^2 - 5 #^3 - 2 #^4 + #^5& , 3, 0],X0[2,1,2][3][3,3]->Root[1 - 2 # - 5 #^2 + 2 #^3 + 4 #^4 + #^5& , 3, 0],X0[2,1,2][4][3,3]->1,X0[2,1,3][2][1,2]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 5, 0],X0[2,1,3][4][1,2]->Root[1 + #^2 - 4 #^4 - 3 #^6 + 3 #^8 + #^10& , 2, 0],X0[2,1,3][2][1,4]->Root[1 - 6 #^2 + 10 #^4 - #^6 - 6 #^8 + #^10& , 2, 0],X0[2,1,3][4][1,4]->Root[1 + #^2 - 15 #^4 + 19 #^6 - 8 #^8 + #^10& , 4, 0],X0[2,1,3][0][3,2]->1,X0[2,1,3][2][3,2]->Root[1 - 6 #^2 + 10 #^4 - #^6 - 6 #^8 + #^10& , 7, 0],X0[2,1,3][4][3,2]->Root[1 + #^2 - 15 #^4 + 19 #^6 - 8 #^8 + #^10& , 5, 0],X0[2,1,3][2][3,4]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 5, 0],X0[2,1,3][3][3,4]->1,X0[2,1,3][4][3,4]->Root[1 + #^2 - 4 #^4 - 3 #^6 + 3 #^8 + #^10& , 2, 0],X0[2,1,4][3][1,3]->Root[-1 + 3 #^2 + 3 #^4 - 4 #^6 - #^8 + #^10& , 4, 0],X0[2,1,4][4][1,3]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 2, 0],X0[2,1,4][3][1,4]->Root[-1 - 2 #^2 + 5 #^4 + 2 #^6 - 4 #^8 + #^10& , 3, 0],X0[2,1,4][4][1,4]->Root[1 - 6 #^2 + 10 #^4 - #^6 - 6 #^8 + #^10& , 5, 0],X0[2,1,4][1][3,3]->1,X0[2,1,4][3][3,3]->Root[-1 - 2 #^2 + 5 #^4 + 2 #^6 - 4 #^8 + #^10& , 4, 0],X0[2,1,4][4][3,3]->Root[1 - 6 #^2 + 10 #^4 - #^6 - 6 #^8 + #^10& , 5, 0],X0[2,1,4][2][3,4]->1,X0[2,1,4][3][3,4]->Root[-1 + 3 #^2 + 3 #^4 - 4 #^6 - #^8 + #^10& , 4, 0],X0[2,1,4][4][3,4]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 7, 0],X0[2,2,0][0][0,2]->1,X0[2,2,0][2][2,2]->1,X0[2,2,0][4][4,2]->1,X0[2,2,1][1][0,1]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 4, 0],X0[2,2,1][1][0,3]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 6, 0],X0[2,2,1][1][2,1]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 3, 0],X0[2,2,1][3][2,1]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 5, 0],X0[2,2,1][1][2,3]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 4, 0],X0[2,2,1][3][2,3]->Root[1 - 6 #^2 + 10 #^4 - #^6 - 6 #^8 + #^10& , 7, 0],X0[2,2,1][3][4,1]->Root[1 - 6 #^2 + 10 #^4 - #^6 - 6 #^8 + #^10& , 7, 0],X0[2,2,1][3][4,3]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 4, 0],X0[2,2,1][4][4,3]->1,X0[2,2,2][2][0,0]->Root[-1 + 4 # - 2 #^2 - 5 #^3 + 2 #^4 + #^5& , 3, 0],X0[2,2,2][2][0,2]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 4, 0],X0[2,2,2][2][0,4]->Root[-1 + 9 #^2 - 17 #^4 + 2 #^6 + 7 #^8 + #^10& , 5, 0],X0[2,2,2][2][2,0]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 4, 0],X0[2,2,2][0][2,2]->1,X0[2,2,2][2][2,2]->Root[1 + # - 15 #^2 + 19 #^3 - 8 #^4 + #^5& , 2, 0],X0[2,2,2][4][2,2]->Root[-1 + # + 4 #^2 - 3 #^3 - 3 #^4 + #^5& , 2, 0],X0[2,2,2][2][2,4]->Root[-1 + #^2 + 15 #^4 - 36 #^6 + 19 #^8 + #^10& , 2, 0],X0[2,2,2][4][2,4]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 5, 0],X0[2,2,2][2][4,0]->Root[-1 + 9 #^2 - 17 #^4 + 2 #^6 + 7 #^8 + #^10& , 2, 0],X0[2,2,2][2][4,2]->Root[-1 + #^2 + 15 #^4 - 36 #^6 + 19 #^8 + #^10& , 5, 0],X0[2,2,2][4][4,2]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 5, 0],X0[2,2,2][2][4,4]->Root[-1 - 8 # - 19 #^2 - 15 #^3 - #^4 + #^5& , 4, 0],X0[2,2,2][3][4,4]->1,X0[2,2,2][4][4,4]->Root[1 + # - 4 #^2 - 3 #^3 + 3 #^4 + #^5& , 4, 0],X0[2,2,3][3][0,1]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 5, 0],X0[2,2,3][3][0,3]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 4, 0],X0[2,2,3][3][0,4]->Root[1 + #^2 - 15 #^4 + 19 #^6 - 8 #^8 + #^10& , 5, 0],X0[2,2,3][1][2,1]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 5, 0],X0[2,2,3][3][2,1]->Root[-1 + #^2 + 15 #^4 - 36 #^6 + 19 #^8 + #^10& , 5, 0],X0[2,2,3][1][2,3]->Root[1 - 6 #^2 + 10 #^4 - #^6 - 6 #^8 + #^10& , 7, 0],X0[2,2,3][3][2,3]->Root[1 - 21 #^2 - 48 #^4 + 63 #^6 - 19 #^8 + #^10& , 5, 0],X0[2,2,3][4][2,3]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 4, 0],X0[2,2,3][3][2,4]->Root[-1 + 5 #^2 + #^4 - 12 #^6 - 5 #^8 + #^10& , 2, 0],X0[2,2,3][4][2,4]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 2, 0],X0[2,2,3][1][4,1]->Root[1 - 6 #^2 + 10 #^4 - #^6 - 6 #^8 + #^10& , 2, 0],X0[2,2,3][3][4,1]->Root[-1 - 10 #^2 + 59 #^4 - 47 #^6 - 25 #^8 + #^10& , 4, 0],X0[2,2,3][1][4,3]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 5, 0],X0[2,2,3][3][4,3]->Root[1 + 69 #^2 - 91 #^4 - 59 #^6 + 12 #^8 + #^10& , 2, 0],X0[2,2,3][4][4,3]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 5, 0],X0[2,2,3][2][4,4]->1,X0[2,2,3][3][4,4]->Root[-1 + 12 #^2 - 18 #^4 - 25 #^6 + 8 #^8 + #^10& , 4, 0],X0[2,2,3][4][4,4]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 4, 0],X0[2,2,4][4][0,2]->Root[-1 + 3 #^2 + 3 #^4 - 4 #^6 - #^8 + #^10& , 4, 0],X0[2,2,4][4][0,3]->Root[1 - 6 #^2 + 10 #^4 - #^6 - 6 #^8 + #^10& , 5, 0],X0[2,2,4][4][0,4]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 4, 0],X0[2,2,4][2][2,2]->Root[-1 + # + 4 #^2 - 3 #^3 - 3 #^4 + #^5& , 2, 0],X0[2,2,4][4][2,2]->Root[-1 + 5 #^2 + #^4 - 12 #^6 - 5 #^8 + #^10& , 5, 0],X0[2,2,4][3][2,3]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 4, 0],X0[2,2,4][4][2,3]->Root[1 + 5 #^2 - #^4 - 23 #^6 - 6 #^8 + #^10& , 2, 0],X0[2,2,4][2][2,4]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 5, 0],X0[2,2,4][3][2,4]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 2, 0],X0[2,2,4][4][2,4]->Root[-1 + 236 #^2 - 98 #^4 - 23 #^6 + 6 #^8 + #^10& , 4, 0],X0[2,2,4][0][4,2]->1,X0[2,2,4][2][4,2]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 5, 0],X0[2,2,4][4][4,2]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 5, 0],X0[2,2,4][1][4,3]->1,X0[2,2,4][3][4,3]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 5, 0],X0[2,2,4][4][4,3]->Root[-1 + 9 #^2 - 17 #^4 + 2 #^6 + 7 #^8 + #^10& , 4, 0],X0[2,2,4][2][4,4]->Root[1 + # - 4 #^2 - 3 #^3 + 3 #^4 + #^5& , 4, 0],X0[2,2,4][3][4,4]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 4, 0],X0[2,2,4][4][4,4]->Root[1 + 15 #^2 - 53 #^4 + 50 #^6 - 13 #^8 + #^10& , 4, 0],X0[2,3,0][1][1,3]->1,X0[2,3,0][3][3,3]->1,X0[2,3,0][4][4,3]->1,X0[2,3,1][0][1,2]->-1,X0[2,3,1][2][1,2]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 5, 0],X0[2,3,1][2][1,4]->Root[1 - 6 #^2 + 10 #^4 - #^6 - 6 #^8 + #^10& , 7, 0],X0[2,3,1][2][3,2]->Root[1 - 6 #^2 + 10 #^4 - #^6 - 6 #^8 + #^10& , 7, 0],X0[2,3,1][4][3,2]->Root[1 - 6 #^2 - #^4 + 10 #^6 - 6 #^8 + #^10& , 4, 0],X0[2,3,1][2][3,4]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 4, 0],X0[2,3,1][4][3,4]->Root[1 + 3 #^2 - 3 #^4 - 4 #^6 + #^8 + #^10& , 3, 0],X0[2,3,1][4][4,2]->Root[1 + 3 #^2 - 3 #^4 - 4 #^6 + #^8 + #^10& , 2, 0],X0[2,3,1][3][4,4]->-1,X0[2,3,1][4][4,4]->Root[1 - 6 #^2 - #^4 + 10 #^6 - 6 #^8 + #^10& , 4, 0],X0[2,3,2][1][1,1]->Root[-1 - 2 # + 5 #^2 + 2 #^3 - 4 #^4 + #^5& , 3, 0],X0[2,3,2][3][1,1]->Root[-1 - 8 # - 19 #^2 - 15 #^3 - #^4 + #^5& , 4, 0],X0[2,3,2][1][1,3]->Root[-1 + 9 #^2 - 17 #^4 + 2 #^6 + 7 #^8 + #^10& , 5, 0],X0[2,3,2][3][1,3]->Root[1 + 16 #^2 - 78 #^4 + 43 #^6 + 16 #^8 + #^10& , 2, 0],X0[2,3,2][3][1,4]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 5, 0],X0[2,3,2][1][3,1]->Root[-1 + 9 #^2 - 17 #^4 + 2 #^6 + 7 #^8 + #^10& , 2, 0],X0[2,3,2][3][3,1]->Root[1 + 16 #^2 - 78 #^4 + 43 #^6 + 16 #^8 + #^10& , 3, 0],X0[2,3,2][1][3,3]->Root[-1 - 2 # + 5 #^2 + 2 #^3 - 4 #^4 + #^5& , 3, 0],X0[2,3,2][3][3,3]->Root[-11 + 22 # - 11 #^3 + #^5& , 3, 0],X0[2,3,2][4][3,3]->Root[-1 + 4 # - 2 #^2 - 5 #^3 + 2 #^4 + #^5& , 4, 0],X0[2,3,2][3][3,4]->Root[1 + 3 #^2 - 14 #^4 - 15 #^6 + #^8 + #^10& , 3, 0],X0[2,3,2][4][3,4]->Root[1 + 4 #^2 - 9 #^4 - 5 #^6 + 9 #^8 + #^10& , 2, 0],X0[2,3,2][3][4,1]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 2, 0],X0[2,3,2][3][4,3]->Root[1 + 3 #^2 - 14 #^4 - 15 #^6 + #^8 + #^10& , 3, 0],X0[2,3,2][4][4,3]->Root[1 + 4 #^2 - 9 #^4 - 5 #^6 + 9 #^8 + #^10& , 2, 0],X0[2,3,2][2][4,4]->-1,X0[2,3,2][3][4,4]->Root[1 - 6 # - #^2 + 10 #^3 - 6 #^4 + #^5& , 2, 0],X0[2,3,2][4][4,4]->Root[1 + 4 # + 2 #^2 - 5 #^3 - 2 #^4 + #^5& , 2, 0],X0[2,3,3][2][1,0]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 5, 0],X0[2,3,3][2][1,2]->Root[-1 + #^2 + 15 #^4 - 36 #^6 + 19 #^8 + #^10& , 5, 0],X0[2,3,3][4][1,2]->Root[-1 + 12 #^2 - 18 #^4 - 25 #^6 + 8 #^8 + #^10& , 4, 0],X0[2,3,3][4][1,3]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 5, 0],X0[2,3,3][2][1,4]->Root[-1 - 10 #^2 + 59 #^4 - 47 #^6 - 25 #^8 + #^10& , 4, 0],X0[2,3,3][4][1,4]->Root[-1 + # + 4 #^2 - 3 #^3 - 3 #^4 + #^5& , 2, 0],X0[2,3,3][2][3,0]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 4, 0],X0[2,3,3][0][3,2]->1,X0[2,3,3][2][3,2]->Root[1 - 21 #^2 - 48 #^4 + 63 #^6 - 19 #^8 + #^10& , 5, 0],X0[2,3,3][4][3,2]->Root[1 - 61 #^2 + 153 #^4 - 45 #^6 - 6 #^8 + #^10& , 3, 0],X0[2,3,3][3][3,3]->Root[1 + # - 4 #^2 - 3 #^3 + 3 #^4 + #^5& , 2, 0],X0[2,3,3][4][3,3]->Root[1 - 10 #^2 + 29 #^4 - 14 #^6 - 30 #^8 + #^10& , 7, 0],X0[2,3,3][2][3,4]->Root[1 + 69 #^2 - 91 #^4 - 59 #^6 + 12 #^8 + #^10& , 2, 0],X0[2,3,3][3][3,4]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 4, 0],X0[2,3,3][4][3,4]->Root[1 + 15 #^2 - 152 #^4 + 171 #^6 + 31 #^8 + #^10& , 3, 0],X0[2,3,3][2][4,0]->Root[1 + #^2 - 15 #^4 + 19 #^6 - 8 #^8 + #^10& , 5, 0],X0[2,3,3][2][4,2]->Root[-1 + 5 #^2 + #^4 - 12 #^6 - 5 #^8 + #^10& , 2, 0],X0[2,3,3][4][4,2]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 5, 0],X0[2,3,3][1][4,3]->1,X0[2,3,3][3][4,3]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 4, 0],X0[2,3,3][4][4,3]->Root[1 - 19 #^2 + 74 #^4 - 81 #^6 + 23 #^8 + #^10& , 5, 0],X0[2,3,3][2][4,4]->Root[-1 + 12 #^2 - 18 #^4 - 25 #^6 + 8 #^8 + #^10& , 4, 0],X0[2,3,3][3][4,4]->Root[-1 + # + 4 #^2 - 3 #^3 - 3 #^4 + #^5& , 4, 0],X0[2,3,3][4][4,4]->Root[1 - 19 #^2 + 63 #^4 - 48 #^6 - 21 #^8 + #^10& , 7, 0],X0[2,3,4][3][1,1]->Root[1 + # - 4 #^2 - 3 #^3 + 3 #^4 + #^5& , 4, 0],X0[2,3,4][4][1,2]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 5, 0],X0[2,3,4][3][1,3]->Root[1 - 7 #^2 + 2 #^4 + 17 #^6 + 9 #^8 + #^10& , 4, 0],X0[2,3,4][4][1,3]->Root[-1 + 9 #^2 - 17 #^4 + 2 #^6 + 7 #^8 + #^10& , 4, 0],X0[2,3,4][3][1,4]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 5, 0],X0[2,3,4][4][1,4]->Root[-1 - 6 #^2 + 23 #^4 - #^6 - 5 #^8 + #^10& , 4, 0],X0[2,3,4][1][3,1]->Root[-1 + 3 #^2 + 3 #^4 - 4 #^6 - #^8 + #^10& , 4, 0],X0[2,3,4][3][3,1]->Root[1 - 7 #^2 + 2 #^4 + 17 #^6 + 9 #^8 + #^10& , 4, 0],X0[2,3,4][2][3,2]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 4, 0],X0[2,3,4][4][3,2]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 4, 0],X0[2,3,4][1][3,3]->Root[-1 - 2 #^2 + 5 #^4 + 2 #^6 - 4 #^8 + #^10& , 4, 0],X0[2,3,4][3][3,3]->Root[-1 - 19 # + 36 #^2 - 15 #^3 - #^4 + #^5& , 2, 0],X0[2,3,4][4][3,3]->Root[1 + 31 #^2 - 148 #^4 + 189 #^6 - 51 #^8 + #^10& , 3, 0],X0[2,3,4][2][3,4]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 5, 0],X0[2,3,4][3][3,4]->Root[-1 + 27 #^2 - 43 #^4 - 12 #^6 + 17 #^8 + #^10& , 2, 0],X0[2,3,4][4][3,4]->Root[1 - 10 #^2 - 136 #^4 + 41 #^6 + 36 #^8 + #^10& , 2, 0],X0[2,3,4][1][4,1]->Root[-1 - 2 #^2 + 5 #^4 + 2 #^6 - 4 #^8 + #^10& , 3, 0],X0[2,3,4][3][4,1]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 5, 0],X0[2,3,4][0][4,2]->1,X0[2,3,4][2][4,2]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 2, 0],X0[2,3,4][4][4,2]->Root[1 - 10 #^2 + 18 #^4 - 3 #^6 - 8 #^8 + #^10& , 5, 0],X0[2,3,4][1][4,3]->Root[-1 + 3 #^2 + 3 #^4 - 4 #^6 - #^8 + #^10& , 4, 0],X0[2,3,4][3][4,3]->Root[-1 + 27 #^2 - 43 #^4 - 12 #^6 + 17 #^8 + #^10& , 2, 0],X0[2,3,4][4][4,3]->Root[-1 + 5 #^2 + #^4 - 34 #^6 + 39 #^8 + #^10& , 4, 0],X0[2,3,4][2][4,4]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 4, 0],X0[2,3,4][3][4,4]->Root[1 - 2 # - 5 #^2 + 13 #^3 - 7 #^4 + #^5& , 2, 0],X0[2,3,4][4][4,4]->Root[-1 - 21 #^2 - 7 #^4 + 107 #^6 - 36 #^8 + #^10& , 3, 0],X0[2,4,0][2][2,4]->1,X0[2,4,0][3][3,4]->1,X0[2,4,0][4][4,4]->1,X0[2,4,1][1][2,3]->1,X0[2,4,1][3][2,3]->Root[1 - 6 #^2 - #^4 + 10 #^6 - 6 #^8 + #^10& , 4, 0],X0[2,4,1][3][2,4]->Root[1 + 3 #^2 - 3 #^4 - 4 #^6 + #^8 + #^10& , 3, 0],X0[2,4,1][4][3,3]->Root[-1 - 2 # + 5 #^2 + 2 #^3 - 4 #^4 + #^5& , 1, 0],X0[2,4,1][2][3,4]->-1,X0[2,4,1][4][3,4]->Root[-1 + 9 #^2 - 17 #^4 + 2 #^6 + 7 #^8 + #^10& , 3, 0],X0[2,4,1][3][4,3]->Root[1 + 3 #^2 - 3 #^4 - 4 #^6 + #^8 + #^10& , 3, 0],X0[2,4,1][4][4,3]->Root[-1 + 9 #^2 - 17 #^4 + 2 #^6 + 7 #^8 + #^10& , 4, 0],X0[2,4,1][3][4,4]->Root[1 - 6 #^2 - #^4 + 10 #^6 - 6 #^8 + #^10& , 5, 0],X0[2,4,1][4][4,4]->Root[-1 - 2 # + 5 #^2 + 2 #^3 - 4 #^4 + #^5& , 1, 0],X0[2,4,2][0][2,2]->-1,X0[2,4,2][2][2,2]->Root[1 + # - 4 #^2 - 3 #^3 + 3 #^4 + #^5& , 4, 0],X0[2,4,2][4][2,2]->Root[-1 - 6 # + #^2 + 10 #^3 + 6 #^4 + #^5& , 4, 0],X0[2,4,2][4][2,3]->Root[1 + 4 #^2 - 9 #^4 - 5 #^6 + 9 #^8 + #^10& , 3, 0],X0[2,4,2][2][2,4]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 5, 0],X0[2,4,2][4][2,4]->Root[-1 + 4 #^2 + 9 #^4 - 38 #^6 + 2 #^8 + #^10& , 4, 0],X0[2,4,2][4][3,2]->Root[1 + 4 #^2 - 9 #^4 - 5 #^6 + 9 #^8 + #^10& , 2, 0],X0[2,4,2][1][3,3]->-1,X0[2,4,2][3][3,3]->Root[-1 + 4 # - 2 #^2 - 5 #^3 + 2 #^4 + #^5& , 4, 0],X0[2,4,2][4][3,3]->Root[-1 + 9 # - 17 #^2 + 2 #^3 + 7 #^4 + #^5& , 3, 0],X0[2,4,2][3][3,4]->Root[1 + 4 #^2 - 9 #^4 - 5 #^6 + 9 #^8 + #^10& , 2, 0],X0[2,4,2][4][3,4]->Root[1 + 4 #^2 - 53 #^4 + 83 #^6 + 31 #^8 + #^10& , 2, 0],X0[2,4,2][2][4,2]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 5, 0],X0[2,4,2][4][4,2]->Root[-1 + 4 #^2 + 9 #^4 - 38 #^6 + 2 #^8 + #^10& , 3, 0],X0[2,4,2][3][4,3]->Root[1 + 4 #^2 - 9 #^4 - 5 #^6 + 9 #^8 + #^10& , 2, 0],X0[2,4,2][4][4,3]->Root[1 + 4 #^2 - 53 #^4 + 83 #^6 + 31 #^8 + #^10& , 2, 0],X0[2,4,2][2][4,4]->Root[-1 + # + 4 #^2 - 3 #^3 - 3 #^4 + #^5& , 2, 0],X0[2,4,2][3][4,4]->Root[1 + 4 # + 2 #^2 - 5 #^3 - 2 #^4 + #^5& , 2, 0],X0[2,4,2][4][4,4]->Root[23 - 61 # + 43 #^2 - #^3 - 6 #^4 + #^5& , 2, 0],X0[2,4,3][1][2,1]->Root[1 + #^2 - 4 #^4 - 3 #^6 + 3 #^8 + #^10& , 2, 0],X0[2,4,3][3][2,1]->Root[-1 + 12 #^2 - 18 #^4 - 25 #^6 + 8 #^8 + #^10& , 4, 0],X0[2,4,3][4][2,2]->Root[-1 + # + 4 #^2 - 3 #^3 - 3 #^4 + #^5& , 4, 0],X0[2,4,3][1][2,3]->Root[1 + #^2 - 15 #^4 + 19 #^6 - 8 #^8 + #^10& , 5, 0],X0[2,4,3][3][2,3]->Root[1 - 61 #^2 + 153 #^4 - 45 #^6 - 6 #^8 + #^10& , 3, 0],X0[2,4,3][4][2,3]->Root[1 - 19 #^2 + 74 #^4 - 81 #^6 + 23 #^8 + #^10& , 5, 0],X0[2,4,3][3][2,4]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 5, 0],X0[2,4,3][4][2,4]->Root[1 + 4 #^2 - 9 #^4 - 27 #^6 - 13 #^8 + #^10& , 2, 0],X0[2,4,3][3][3,1]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 5, 0],X0[2,4,3][0][3,2]->1,X0[2,4,3][2][3,2]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 4, 0],X0[2,4,3][4][3,2]->Root[1 - 19 #^2 + 74 #^4 - 81 #^6 + 23 #^8 + #^10& , 5, 0],X0[2,4,3][3][3,3]->Root[1 - 10 #^2 + 29 #^4 - 14 #^6 - 30 #^8 + #^10& , 7, 0],X0[2,4,3][4][3,3]->Root[1 + 4 # - 9 #^2 - 5 #^3 + 9 #^4 + #^5& , 4, 0],X0[2,4,3][2][3,4]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 5, 0],X0[2,4,3][3][3,4]->Root[1 - 19 #^2 + 74 #^4 - 81 #^6 + 23 #^8 + #^10& , 5, 0],X0[2,4,3][4][3,4]->Root[-1 - 21 #^2 + 4 #^4 + 85 #^6 + 63 #^8 + #^10& , 2, 0],X0[2,4,3][1][4,1]->Root[1 + #^2 - 15 #^4 + 19 #^6 - 8 #^8 + #^10& , 4, 0],X0[2,4,3][3][4,1]->Root[-1 + # + 4 #^2 - 3 #^3 - 3 #^4 + #^5& , 2, 0],X0[2,4,3][2][4,2]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 2, 0],X0[2,4,3][4][4,2]->Root[1 + 4 #^2 - 9 #^4 - 27 #^6 - 13 #^8 + #^10& , 2, 0],X0[2,4,3][1][4,3]->Root[1 + #^2 - 4 #^4 - 3 #^6 + 3 #^8 + #^10& , 2, 0],X0[2,4,3][3][4,3]->Root[1 + 15 #^2 - 152 #^4 + 171 #^6 + 31 #^8 + #^10& , 3, 0],X0[2,4,3][4][4,3]->Root[-1 - 21 #^2 + 4 #^4 + 85 #^6 + 63 #^8 + #^10& , 2, 0],X0[2,4,3][2][4,4]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 4, 0],X0[2,4,3][3][4,4]->Root[1 - 19 #^2 + 63 #^4 - 48 #^6 - 21 #^8 + #^10& , 7, 0],X0[2,4,3][4][4,4]->Root[11 - 33 #^2 + 33 #^3 - 11 #^4 + #^5& , 1, 0],X0[2,4,4][2][2,0]->Root[-1 + 3 #^2 + 3 #^4 - 4 #^6 - #^8 + #^10& , 4, 0],X0[2,4,4][3][2,1]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 5, 0],X0[2,4,4][2][2,2]->Root[-1 + 5 #^2 + #^4 - 12 #^6 - 5 #^8 + #^10& , 5, 0],X0[2,4,4][4][2,2]->Root[1 - 2 # - 5 #^2 + 13 #^3 - 7 #^4 + #^5& , 2, 0],X0[2,4,4][3][2,3]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 4, 0],X0[2,4,4][4][2,3]->Root[-1 + 5 #^2 + #^4 - 34 #^6 + 39 #^8 + #^10& , 3, 0],X0[2,4,4][2][2,4]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 5, 0],X0[2,4,4][3][2,4]->Root[1 - 10 #^2 + 18 #^4 - 3 #^6 - 8 #^8 + #^10& , 5, 0],X0[2,4,4][4][2,4]->Root[1 - 19 #^2 + 63 #^4 - 48 #^6 - 21 #^8 + #^10& , 2, 0],X0[2,4,4][2][3,0]->Root[1 - 6 #^2 + 10 #^4 - #^6 - 6 #^8 + #^10& , 5, 0],X0[2,4,4][1][3,1]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 2, 0],X0[2,4,4][3][3,1]->Root[-1 + 9 #^2 - 17 #^4 + 2 #^6 + 7 #^8 + #^10& , 4, 0],X0[2,4,4][2][3,2]->Root[1 + 5 #^2 - #^4 - 23 #^6 - 6 #^8 + #^10& , 2, 0],X0[2,4,4][4][3,2]->Root[-1 + 5 #^2 + #^4 - 34 #^6 + 39 #^8 + #^10& , 3, 0],X0[2,4,4][1][3,3]->Root[1 - 6 #^2 + 10 #^4 - #^6 - 6 #^8 + #^10& , 5, 0],X0[2,4,4][3][3,3]->Root[1 + 31 #^2 - 148 #^4 + 189 #^6 - 51 #^8 + #^10& , 3, 0],X0[2,4,4][4][3,3]->Root[-1 + 3 # + 3 #^2 - 15 #^3 + 10 #^4 + #^5& , 3, 0],X0[2,4,4][2][3,4]->Root[-1 + 9 #^2 - 17 #^4 + 2 #^6 + 7 #^8 + #^10& , 4, 0],X0[2,4,4][3][3,4]->Root[-1 + 5 #^2 + #^4 - 34 #^6 + 39 #^8 + #^10& , 4, 0],X0[2,4,4][4][3,4]->Root[1 - 18 #^2 + 90 #^4 - 159 #^6 + 86 #^8 + #^10& , 2, 0],X0[2,4,4][2][4,0]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 4, 0],X0[2,4,4][1][4,1]->Root[1 - 6 #^2 + 10 #^4 - #^6 - 6 #^8 + #^10& , 5, 0],X0[2,4,4][3][4,1]->Root[-1 - 6 #^2 + 23 #^4 - #^6 - 5 #^8 + #^10& , 4, 0],X0[2,4,4][0][4,2]->1,X0[2,4,4][2][4,2]->Root[-1 + 236 #^2 - 98 #^4 - 23 #^6 + 6 #^8 + #^10& , 4, 0],X0[2,4,4][4][4,2]->Root[1 - 19 #^2 + 63 #^4 - 48 #^6 - 21 #^8 + #^10& , 2, 0],X0[2,4,4][1][4,3]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 7, 0],X0[2,4,4][3][4,3]->Root[1 - 10 #^2 - 136 #^4 + 41 #^6 + 36 #^8 + #^10& , 2, 0],X0[2,4,4][4][4,3]->Root[1 - 18 #^2 + 90 #^4 - 159 #^6 + 86 #^8 + #^10& , 2, 0],X0[2,4,4][2][4,4]->Root[1 + 15 #^2 - 53 #^4 + 50 #^6 - 13 #^8 + #^10& , 4, 0],X0[2,4,4][3][4,4]->Root[-1 - 21 #^2 - 7 #^4 + 107 #^6 - 36 #^8 + #^10& , 3, 0],X0[2,4,4][4][4,4]->Root[1 - 10 # + 18 #^2 - 3 #^3 - 8 #^4 + #^5& , 2, 0],X0[3,0,0][3][3,0]->1,X0[3,0,1][2][3,1]->1,X0[3,0,1][4][3,1]->1,X0[3,0,2][1][3,2]->1,X0[3,0,2][3][3,2]->1,X0[3,0,2][4][3,2]->1,X0[3,0,3][0][3,3]->1,X0[3,0,3][2][3,3]->1,X0[3,0,3][3][3,3]->1,X0[3,0,3][4][3,3]->1,X0[3,0,4][1][3,4]->1,X0[3,0,4][2][3,4]->1,X0[3,0,4][3][3,4]->1,X0[3,0,4][4][3,4]->1,X0[3,1,0][2][2,1]->1,X0[3,1,0][4][4,1]->1,X0[3,1,1][3][2,0]->Root[1 - 6 #^2 + 10 #^4 - #^6 - 6 #^8 + #^10& , 3, 0],X0[3,1,1][1][2,2]->-1,X0[3,1,1][3][2,2]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 3, 0],X0[3,1,1][3][4,0]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 3, 0],X0[3,1,1][3][4,2]->Root[1 - 6 #^2 + 10 #^4 - #^6 - 6 #^8 + #^10& , 6, 0],X0[3,1,1][4][4,2]->1,X0[3,1,2][2][2,1]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 4, 0],X0[3,1,2][4][2,1]->Root[1 + #^2 - 4 #^4 - 3 #^6 + 3 #^8 + #^10& , 2, 0],X0[3,1,2][0][2,3]->-1,X0[3,1,2][2][2,3]->Root[1 - 6 #^2 + 10 #^4 - #^6 - 6 #^8 + #^10& , 2, 0],X0[3,1,2][4][2,3]->Root[1 + #^2 - 15 #^4 + 19 #^6 - 8 #^8 + #^10& , 4, 0],X0[3,1,2][2][4,1]->Root[1 - 6 #^2 + 10 #^4 - #^6 - 6 #^8 + #^10& , 7, 0],X0[3,1,2][4][4,1]->Root[1 + #^2 - 15 #^4 + 19 #^6 - 8 #^8 + #^10& , 5, 0],X0[3,1,2][2][4,3]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 4, 0],X0[3,1,2][3][4,3]->1,X0[3,1,2][4][4,3]->Root[1 + #^2 - 4 #^4 - 3 #^6 + 3 #^8 + #^10& , 2, 0],X0[3,1,3][1][2,2]->Root[1 - 2 # - 5 #^2 + 2 #^3 + 4 #^4 + #^5& , 4, 0],X0[3,1,3][3][2,2]->Root[1 + # - 4 #^2 - 3 #^3 + 3 #^4 + #^5& , 4, 0],X0[3,1,3][4][2,2]->Root[-1 + 3 # + 3 #^2 - 4 #^3 - #^4 + #^5& , 2, 0],X0[3,1,3][1][2,4]->Root[-1 + 9 #^2 - 17 #^4 + 2 #^6 + 7 #^8 + #^10& , 1, 0],X0[3,1,3][3][2,4]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 2, 0],X0[3,1,3][4][2,4]->Root[1 - 2 #^2 - 5 #^4 + 2 #^6 + 4 #^8 + #^10& , 2, 0],X0[3,1,3][1][4,2]->Root[-1 + 9 #^2 - 17 #^4 + 2 #^6 + 7 #^8 + #^10& , 1, 0],X0[3,1,3][3][4,2]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 5, 0],X0[3,1,3][4][4,2]->Root[1 - 2 #^2 - 5 #^4 + 2 #^6 + 4 #^8 + #^10& , 3, 0],X0[3,1,3][1][4,4]->Root[-1 - 2 # + 5 #^2 + 2 #^3 - 4 #^4 + #^5& , 2, 0],X0[3,1,3][2][4,4]->1,X0[3,1,3][3][4,4]->Root[1 + # - 4 #^2 - 3 #^3 + 3 #^4 + #^5& , 4, 0],X0[3,1,3][4][4,4]->Root[-1 + 3 # + 3 #^2 - 4 #^3 - #^4 + #^5& , 2, 0],X0[3,1,4][2][2,3]->Root[1 - 6 #^2 - #^4 + 10 #^6 - 6 #^8 + #^10& , 4, 0],X0[3,1,4][3][2,3]->Root[-1 + #^2 + 4 #^4 - 3 #^6 - 3 #^8 + #^10& , 2, 0],X0[3,1,4][4][2,3]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 5, 0],X0[3,1,4][2][2,4]->Root[1 + 3 #^2 - 3 #^4 - 4 #^6 + #^8 + #^10& , 2, 0],X0[3,1,4][3][2,4]->Root[1 - 7 #^2 + 13 #^4 - 5 #^6 - 2 #^8 + #^10& , 4, 0],X0[3,1,4][4][2,4]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 2, 0],X0[3,1,4][0][4,3]->1,X0[3,1,4][2][4,3]->Root[1 + 3 #^2 - 3 #^4 - 4 #^6 + #^8 + #^10& , 3, 0],X0[3,1,4][3][4,3]->Root[1 - 7 #^2 + 13 #^4 - 5 #^6 - 2 #^8 + #^10& , 4, 0],X0[3,1,4][4][4,3]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 5, 0],X0[3,1,4][1][4,4]->1,X0[3,1,4][2][4,4]->Root[1 - 6 #^2 - #^4 + 10 #^6 - 6 #^8 + #^10& , 4, 0],X0[3,1,4][3][4,4]->Root[-1 + #^2 + 4 #^4 - 3 #^6 - 3 #^8 + #^10& , 5, 0],X0[3,1,4][4][4,4]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 5, 0],X0[3,2,0][1][1,2]->1,X0[3,2,0][3][3,2]->1,X0[3,2,0][4][4,2]->1,X0[3,2,1][2][1,1]->Root[1 - 2 # - 5 #^2 + 2 #^3 + 4 #^4 + #^5& , 3, 0],X0[3,2,1][0][1,3]->-1,X0[3,2,1][2][1,3]->Root[-1 + 9 #^2 - 17 #^4 + 2 #^6 + 7 #^8 + #^10& , 2, 0],X0[3,2,1][2][3,1]->Root[-1 + 9 #^2 - 17 #^4 + 2 #^6 + 7 #^8 + #^10& , 2, 0],X0[3,2,1][4][3,1]->Root[-1 + 3 #^2 + 3 #^4 - 4 #^6 - #^8 + #^10& , 4, 0],X0[3,2,1][2][3,3]->Root[-1 - 2 # + 5 #^2 + 2 #^3 - 4 #^4 + #^5& , 3, 0],X0[3,2,1][4][3,3]->Root[-1 - 2 #^2 + 5 #^4 + 2 #^6 - 4 #^8 + #^10& , 4, 0],X0[3,2,1][4][4,1]->Root[-1 - 2 #^2 + 5 #^4 + 2 #^6 - 4 #^8 + #^10& , 3, 0],X0[3,2,1][3][4,3]->-1,X0[3,2,1][4][4,3]->Root[-1 + 3 #^2 + 3 #^4 - 4 #^6 - #^8 + #^10& , 4, 0],X0[3,2,2][3][1,0]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 4, 0],X0[3,2,2][1][1,2]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 4, 0],X0[3,2,2][3][1,2]->Root[-1 + #^2 + 15 #^4 - 36 #^6 + 19 #^8 + #^10& , 2, 0],X0[3,2,2][1][1,4]->Root[1 - 6 #^2 + 10 #^4 - #^6 - 6 #^8 + #^10& , 2, 0],X0[3,2,2][3][1,4]->Root[-1 - 10 #^2 + 59 #^4 - 47 #^6 - 25 #^8 + #^10& , 3, 0],X0[3,2,2][3][3,0]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 4, 0],X0[3,2,2][1][3,2]->Root[1 - 6 #^2 + 10 #^4 - #^6 - 6 #^8 + #^10& , 7, 0],X0[3,2,2][3][3,2]->Root[1 - 21 #^2 - 48 #^4 + 63 #^6 - 19 #^8 + #^10& , 5, 0],X0[3,2,2][4][3,2]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 4, 0],X0[3,2,2][1][3,4]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 4, 0],X0[3,2,2][3][3,4]->Root[1 + 69 #^2 - 91 #^4 - 59 #^6 + 12 #^8 + #^10& , 2, 0],X0[3,2,2][4][3,4]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 5, 0],X0[3,2,2][3][4,0]->Root[1 + #^2 - 15 #^4 + 19 #^6 - 8 #^8 + #^10& , 5, 0],X0[3,2,2][3][4,2]->Root[-1 + 5 #^2 + #^4 - 12 #^6 - 5 #^8 + #^10& , 2, 0],X0[3,2,2][4][4,2]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 2, 0],X0[3,2,2][2][4,4]->-1,X0[3,2,2][3][4,4]->Root[-1 + 12 #^2 - 18 #^4 - 25 #^6 + 8 #^8 + #^10& , 4, 0],X0[3,2,2][4][4,4]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 4, 0],X0[3,2,3][2][1,1]->Root[1 - 8 # + 19 #^2 - 15 #^3 + #^4 + #^5& , 2, 0],X0[3,2,3][4][1,1]->Root[-1 + # + 4 #^2 - 3 #^3 - 3 #^4 + #^5& , 2, 0],X0[3,2,3][2][1,3]->Root[1 + 16 #^2 - 78 #^4 + 43 #^6 + 16 #^8 + #^10& , 3, 0],X0[3,2,3][4][1,3]->Root[1 - 7 #^2 + 2 #^4 + 17 #^6 + 9 #^8 + #^10& , 1, 0],X0[3,2,3][2][1,4]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 2, 0],X0[3,2,3][4][1,4]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 4, 0],X0[3,2,3][2][3,1]->Root[1 + 16 #^2 - 78 #^4 + 43 #^6 + 16 #^8 + #^10& , 3, 0],X0[3,2,3][4][3,1]->Root[1 - 7 #^2 + 2 #^4 + 17 #^6 + 9 #^8 + #^10& , 4, 0],X0[3,2,3][0][3,3]->1,X0[3,2,3][2][3,3]->Root[-11 + 22 # - 11 #^3 + #^5& , 3, 0],X0[3,2,3][3][3,3]->Root[1 + # - 4 #^2 - 3 #^3 + 3 #^4 + #^5& , 2, 0],X0[3,2,3][4][3,3]->Root[-1 - 19 # + 36 #^2 - 15 #^3 - #^4 + #^5& , 2, 0],X0[3,2,3][2][3,4]->Root[1 + 3 #^2 - 14 #^4 - 15 #^6 + #^8 + #^10& , 3, 0],X0[3,2,3][3][3,4]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 4, 0],X0[3,2,3][4][3,4]->Root[-1 + 27 #^2 - 43 #^4 - 12 #^6 + 17 #^8 + #^10& , 2, 0],X0[3,2,3][2][4,1]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 2, 0],X0[3,2,3][4][4,1]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 5, 0],X0[3,2,3][2][4,3]->Root[1 + 3 #^2 - 14 #^4 - 15 #^6 + #^8 + #^10& , 3, 0],X0[3,2,3][3][4,3]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 4, 0],X0[3,2,3][4][4,3]->Root[-1 + 27 #^2 - 43 #^4 - 12 #^6 + 17 #^8 + #^10& , 2, 0],X0[3,2,3][1][4,4]->1,X0[3,2,3][2][4,4]->Root[1 - 6 # - #^2 + 10 #^3 - 6 #^4 + #^5& , 2, 0],X0[3,2,3][3][4,4]->Root[-1 + # + 4 #^2 - 3 #^3 - 3 #^4 + #^5& , 4, 0],X0[3,2,3][4][4,4]->Root[1 - 2 # - 5 #^2 + 13 #^3 - 7 #^4 + #^5& , 2, 0],X0[3,2,4][3][1,2]->Root[-1 + 12 #^2 - 18 #^4 - 25 #^6 + 8 #^8 + #^10& , 3, 0],X0[3,2,4][4][1,2]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 4, 0],X0[3,2,4][3][1,3]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 2, 0],X0[3,2,4][4][1,3]->Root[-1 + 9 #^2 - 17 #^4 + 2 #^6 + 7 #^8 + #^10& , 3, 0],X0[3,2,4][3][1,4]->Root[1 + # - 4 #^2 - 3 #^3 + 3 #^4 + #^5& , 4, 0],X0[3,2,4][4][1,4]->Root[-1 - 6 #^2 + 23 #^4 - #^6 - 5 #^8 + #^10& , 3, 0],X0[3,2,4][1][3,2]->Root[1 - 6 #^2 - #^4 + 10 #^6 - 6 #^8 + #^10& , 4, 0],X0[3,2,4][3][3,2]->Root[1 - 61 #^2 + 153 #^4 - 45 #^6 - 6 #^8 + #^10& , 3, 0],X0[3,2,4][4][3,2]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 4, 0],X0[3,2,4][2][3,3]->Root[-1 + 4 # - 2 #^2 - 5 #^3 + 2 #^4 + #^5& , 4, 0],X0[3,2,4][3][3,3]->Root[1 - 10 #^2 + 29 #^4 - 14 #^6 - 30 #^8 + #^10& , 7, 0],X0[3,2,4][4][3,3]->Root[1 + 31 #^2 - 148 #^4 + 189 #^6 - 51 #^8 + #^10& , 3, 0],X0[3,2,4][1][3,4]->Root[1 + 3 #^2 - 3 #^4 - 4 #^6 + #^8 + #^10& , 3, 0],X0[3,2,4][2][3,4]->Root[1 + 4 #^2 - 9 #^4 - 5 #^6 + 9 #^8 + #^10& , 2, 0],X0[3,2,4][3][3,4]->Root[1 + 15 #^2 - 152 #^4 + 171 #^6 + 31 #^8 + #^10& , 3, 0],X0[3,2,4][4][3,4]->Root[1 - 10 #^2 - 136 #^4 + 41 #^6 + 36 #^8 + #^10& , 2, 0],X0[3,2,4][1][4,2]->Root[1 + 3 #^2 - 3 #^4 - 4 #^6 + #^8 + #^10& , 2, 0],X0[3,2,4][3][4,2]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 5, 0],X0[3,2,4][4][4,2]->Root[1 - 10 #^2 + 18 #^4 - 3 #^6 - 8 #^8 + #^10& , 5, 0],X0[3,2,4][0][4,3]->1,X0[3,2,4][2][4,3]->Root[1 + 4 #^2 - 9 #^4 - 5 #^6 + 9 #^8 + #^10& , 2, 0],X0[3,2,4][3][4,3]->Root[1 - 19 #^2 + 74 #^4 - 81 #^6 + 23 #^8 + #^10& , 5, 0],X0[3,2,4][4][4,3]->Root[-1 + 5 #^2 + #^4 - 34 #^6 + 39 #^8 + #^10& , 4, 0],X0[3,2,4][1][4,4]->Root[1 - 6 #^2 - #^4 + 10 #^6 - 6 #^8 + #^10& , 4, 0],X0[3,2,4][2][4,4]->Root[1 + 4 # + 2 #^2 - 5 #^3 - 2 #^4 + #^5& , 2, 0],X0[3,2,4][3][4,4]->Root[1 - 19 #^2 + 63 #^4 - 48 #^6 - 21 #^8 + #^10& , 7, 0],X0[3,2,4][4][4,4]->Root[-1 - 21 #^2 - 7 #^4 + 107 #^6 - 36 #^8 + #^10& , 3, 0],X0[3,3,0][0][0,3]->1,X0[3,3,0][2][2,3]->1,X0[3,3,0][3][3,3]->1,X0[3,3,0][4][4,3]->1,X0[3,3,1][1][0,2]->Root[1 - 6 #^2 + 10 #^4 - #^6 - 6 #^8 + #^10& , 6, 0],X0[3,3,1][1][0,4]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 6, 0],X0[3,3,1][1][2,2]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 3, 0],X0[3,3,1][3][2,2]->Root[1 + # - 4 #^2 - 3 #^3 + 3 #^4 + #^5& , 4, 0],X0[3,3,1][1][2,4]->Root[1 - 6 #^2 + 10 #^4 - #^6 - 6 #^8 + #^10& , 6, 0],X0[3,3,1][3][2,4]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 5, 0],X0[3,3,1][4][3,2]->Root[-1 + #^2 + 4 #^4 - 3 #^6 - 3 #^8 + #^10& , 2, 0],X0[3,3,1][2][3,4]->-1,X0[3,3,1][4][3,4]->Root[1 - 7 #^2 + 13 #^4 - 5 #^6 - 2 #^8 + #^10& , 4, 0],X0[3,3,1][3][4,2]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 5, 0],X0[3,3,1][4][4,2]->Root[1 - 7 #^2 + 13 #^4 - 5 #^6 - 2 #^8 + #^10& , 4, 0],X0[3,3,1][3][4,4]->Root[-1 + # + 4 #^2 - 3 #^3 - 3 #^4 + #^5& , 2, 0],X0[3,3,1][4][4,4]->Root[-1 + #^2 + 4 #^4 - 3 #^6 - 3 #^8 + #^10& , 5, 0],X0[3,3,2][2][0,1]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 5, 0],X0[3,3,2][2][0,3]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 4, 0],X0[3,3,2][2][0,4]->Root[1 + #^2 - 15 #^4 + 19 #^6 - 8 #^8 + #^10& , 5, 0],X0[3,3,2][2][2,1]->Root[-1 + #^2 + 15 #^4 - 36 #^6 + 19 #^8 + #^10& , 5, 0],X0[3,3,2][4][2,1]->Root[-1 + 12 #^2 - 18 #^4 - 25 #^6 + 8 #^8 + #^10& , 3, 0],X0[3,3,2][0][2,3]->1,X0[3,3,2][2][2,3]->Root[1 - 21 #^2 - 48 #^4 + 63 #^6 - 19 #^8 + #^10& , 5, 0],X0[3,3,2][4][2,3]->Root[1 - 61 #^2 + 153 #^4 - 45 #^6 - 6 #^8 + #^10& , 3, 0],X0[3,3,2][2][2,4]->Root[-1 + 5 #^2 + #^4 - 12 #^6 - 5 #^8 + #^10& , 2, 0],X0[3,3,2][4][2,4]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 5, 0],X0[3,3,2][4][3,1]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 2, 0],X0[3,3,2][3][3,3]->Root[1 + # - 4 #^2 - 3 #^3 + 3 #^4 + #^5& , 2, 0],X0[3,3,2][4][3,3]->Root[1 - 10 #^2 + 29 #^4 - 14 #^6 - 30 #^8 + #^10& , 7, 0],X0[3,3,2][1][3,4]->-1,X0[3,3,2][3][3,4]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 4, 0],X0[3,3,2][4][3,4]->Root[1 - 19 #^2 + 74 #^4 - 81 #^6 + 23 #^8 + #^10& , 5, 0],X0[3,3,2][2][4,1]->Root[-1 - 10 #^2 + 59 #^4 - 47 #^6 - 25 #^8 + #^10& , 3, 0],X0[3,3,2][4][4,1]->Root[1 + # - 4 #^2 - 3 #^3 + 3 #^4 + #^5& , 4, 0],X0[3,3,2][2][4,3]->Root[1 + 69 #^2 - 91 #^4 - 59 #^6 + 12 #^8 + #^10& , 3, 0],X0[3,3,2][3][4,3]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 4, 0],X0[3,3,2][4][4,3]->Root[1 + 15 #^2 - 152 #^4 + 171 #^6 + 31 #^8 + #^10& , 3, 0],X0[3,3,2][2][4,4]->Root[-1 + 12 #^2 - 18 #^4 - 25 #^6 + 8 #^8 + #^10& , 3, 0],X0[3,3,2][3][4,4]->Root[-1 + # + 4 #^2 - 3 #^3 - 3 #^4 + #^5& , 4, 0],X0[3,3,2][4][4,4]->Root[1 - 19 #^2 + 63 #^4 - 48 #^6 - 21 #^8 + #^10& , 7, 0],X0[3,3,3][3][0,0]->Root[1 - 2 # - 5 #^2 + 2 #^3 + 4 #^4 + #^5& , 4, 0],X0[3,3,3][3][0,2]->Root[-1 + #^2 + 15 #^4 - 14 #^6 - 3 #^8 + #^10& , 4, 0],X0[3,3,3][3][0,3]->Root[1 - 2 #^2 - 5 #^4 + 2 #^6 + 4 #^8 + #^10& , 3, 0],X0[3,3,3][3][0,4]->Root[-1 + 5 #^2 + #^4 - 23 #^6 + 6 #^8 + #^10& , 5, 0],X0[3,3,3][3][2,0]->Root[-1 + #^2 + 15 #^4 - 14 #^6 - 3 #^8 + #^10& , 4, 0],X0[3,3,3][1][2,2]->Root[1 + # - 4 #^2 - 3 #^3 + 3 #^4 + #^5& , 4, 0],X0[3,3,3][3][2,2]->Root[11 - 44 # + 55 #^2 - 22 #^3 + #^5& , 2, 0],X0[3,3,3][4][2,2]->Root[1 - 2 # - 5 #^2 + 13 #^3 - 7 #^4 + #^5& , 2, 0],X0[3,3,3][3][2,3]->Root[1 + 12 #^2 - 15 #^4 - 36 #^6 + 14 #^8 + #^10& , 2, 0],X0[3,3,3][4][2,3]->Root[-1 + 5 #^2 + #^4 - 34 #^6 + 39 #^8 + #^10& , 4, 0],X0[3,3,3][1][2,4]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 5, 0],X0[3,3,3][3][2,4]->Root[-1 + 478 #^2 - 439 #^4 - 320 #^6 + 28 #^8 + #^10& , 3, 0],X0[3,3,3][4][2,4]->Root[1 - 19 #^2 + 63 #^4 - 48 #^6 - 21 #^8 + #^10& , 2, 0],X0[3,3,3][3][3,0]->Root[1 - 2 #^2 - 5 #^4 + 2 #^6 + 4 #^8 + #^10& , 3, 0],X0[3,3,3][3][3,2]->Root[1 + 12 #^2 - 15 #^4 - 36 #^6 + 14 #^8 + #^10& , 2, 0],X0[3,3,3][4][3,2]->Root[-1 + 5 #^2 + #^4 - 34 #^6 + 39 #^8 + #^10& , 4, 0],X0[3,3,3][0][3,3]->1,X0[3,3,3][2][3,3]->Root[1 + # - 4 #^2 - 3 #^3 + 3 #^4 + #^5& , 2, 0],X0[3,3,3][3][3,3]->Root[-1 - 10 # - 18 #^2 - 3 #^3 + 8 #^4 + #^5& , 4, 0],X0[3,3,3][4][3,3]->Root[-1 + 3 # + 3 #^2 - 15 #^3 + 10 #^4 + #^5& , 3, 0],X0[3,3,3][2][3,4]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 4, 0],X0[3,3,3][3][3,4]->Root[1 + #^2 - 26 #^4 - 47 #^6 + 47 #^8 + #^10& , 3, 0],X0[3,3,3][4][3,4]->Root[1 - 18 #^2 + 90 #^4 - 159 #^6 + 86 #^8 + #^10& , 7, 0],X0[3,3,3][3][4,0]->Root[-1 + 5 #^2 + #^4 - 23 #^6 + 6 #^8 + #^10& , 5, 0],X0[3,3,3][1][4,2]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 2, 0],X0[3,3,3][3][4,2]->Root[-1 + 478 #^2 - 439 #^4 - 320 #^6 + 28 #^8 + #^10& , 3, 0],X0[3,3,3][4][4,2]->Root[1 - 19 #^2 + 63 #^4 - 48 #^6 - 21 #^8 + #^10& , 2, 0],X0[3,3,3][2][4,3]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 4, 0],X0[3,3,3][3][4,3]->Root[1 + #^2 - 26 #^4 - 47 #^6 + 47 #^8 + #^10& , 3, 0],X0[3,3,3][4][4,3]->Root[1 - 18 #^2 + 90 #^4 - 159 #^6 + 86 #^8 + #^10& , 7, 0],X0[3,3,3][1][4,4]->Root[1 + # - 4 #^2 - 3 #^3 + 3 #^4 + #^5& , 4, 0],X0[3,3,3][2][4,4]->Root[-1 + # + 4 #^2 - 3 #^3 - 3 #^4 + #^5& , 4, 0],X0[3,3,3][3][4,4]->Root[-23 - 19 # + 47 #^2 + 29 #^3 - 12 #^4 + #^5& , 2, 0],X0[3,3,3][4][4,4]->Root[1 - 10 # + 18 #^2 - 3 #^3 - 8 #^4 + #^5& , 2, 0],X0[3,3,4][4][0,1]->Root[1 - 6 #^2 - #^4 + 10 #^6 - 6 #^8 + #^10& , 5, 0],X0[3,3,4][4][0,2]->Root[1 - 7 #^2 + 13 #^4 - 5 #^6 - 2 #^8 + #^10& , 5, 0],X0[3,3,4][4][0,3]->Root[-1 + 3 #^2 + 3 #^4 - 4 #^6 - #^8 + #^10& , 4, 0],X0[3,3,4][4][0,4]->Root[1 - 2 #^2 - 5 #^4 + 2 #^6 + 4 #^8 + #^10& , 3, 0],X0[3,3,4][2][2,1]->Root[-1 + 12 #^2 - 18 #^4 - 25 #^6 + 8 #^8 + #^10& , 3, 0],X0[3,3,4][4][2,1]->Root[-1 + 12 #^2 - 29 #^4 + 8 #^6 + 8 #^8 + #^10& , 5, 0],X0[3,3,4][3][2,2]->Root[1 - 2 # - 5 #^2 + 13 #^3 - 7 #^4 + #^5& , 2, 0],X0[3,3,4][4][2,2]->Root[-1 + 4 #^2 + 31 #^4 - 60 #^6 - 42 #^8 + #^10& , 2, 0],X0[3,3,4][2][2,3]->Root[1 - 61 #^2 + 153 #^4 - 45 #^6 - 6 #^8 + #^10& , 3, 0],X0[3,3,4][3][2,3]->Root[-1 + 5 #^2 + #^4 - 34 #^6 + 39 #^8 + #^10& , 4, 0],X0[3,3,4][4][2,3]->Root[1 + 36 #^2 - 289 #^4 - 356 #^6 + 78 #^8 + #^10& , 3, 0],X0[3,3,4][2][2,4]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 5, 0],X0[3,3,4][3][2,4]->Root[1 - 19 #^2 + 63 #^4 - 48 #^6 - 21 #^8 + #^10& , 2, 0],X0[3,3,4][4][2,4]->Root[1 + 5 # - #^2 - 12 #^3 + 5 #^4 + #^5& , 3, 0],X0[3,3,4][2][3,1]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 2, 0],X0[3,3,4][4][3,1]->Root[1 - 10 #^2 + 18 #^4 - 3 #^6 - 8 #^8 + #^10& , 4, 0],X0[3,3,4][1][3,2]->Root[-1 + #^2 + 4 #^4 - 3 #^6 - 3 #^8 + #^10& , 2, 0],X0[3,3,4][3][3,2]->Root[-1 + 5 #^2 + #^4 - 34 #^6 + 39 #^8 + #^10& , 4, 0],X0[3,3,4][4][3,2]->Root[1 - 17 #^2 - 34 #^4 + 87 #^6 + 93 #^8 + #^10& , 3, 0],X0[3,3,4][2][3,3]->Root[1 - 10 #^2 + 29 #^4 - 14 #^6 - 30 #^8 + #^10& , 7, 0],X0[3,3,4][3][3,3]->Root[-1 + 3 # + 3 #^2 - 15 #^3 + 10 #^4 + #^5& , 3, 0],X0[3,3,4][4][3,3]->Root[-1 - 6 #^2 + 23 #^4 + 98 #^6 - 236 #^8 + #^10& , 5, 0],X0[3,3,4][1][3,4]->Root[1 - 7 #^2 + 13 #^4 - 5 #^6 - 2 #^8 + #^10& , 4, 0],X0[3,3,4][2][3,4]->Root[1 - 19 #^2 + 74 #^4 - 81 #^6 + 23 #^8 + #^10& , 5, 0],X0[3,3,4][3][3,4]->Root[1 - 18 #^2 + 90 #^4 - 159 #^6 + 86 #^8 + #^10& , 7, 0],X0[3,3,4][4][3,4]->Root[1 - 142 #^2 + 623 #^4 - 696 #^6 + 146 #^8 + #^10& , 3, 0],X0[3,3,4][2][4,1]->Root[1 + # - 4 #^2 - 3 #^3 + 3 #^4 + #^5& , 4, 0],X0[3,3,4][4][4,1]->Root[1 + 3 #^2 - 14 #^4 - 15 #^6 + #^8 + #^10& , 3, 0],X0[3,3,4][1][4,2]->Root[1 - 7 #^2 + 13 #^4 - 5 #^6 - 2 #^8 + #^10& , 4, 0],X0[3,3,4][3][4,2]->Root[1 - 19 #^2 + 63 #^4 - 48 #^6 - 21 #^8 + #^10& , 2, 0],X0[3,3,4][4][4,2]->Root[1 + 3 #^2 - 47 #^4 + 95 #^6 - 54 #^8 + #^10& , 5, 0],X0[3,3,4][0][4,3]->1,X0[3,3,4][2][4,3]->Root[1 + 15 #^2 - 152 #^4 + 171 #^6 + 31 #^8 + #^10& , 3, 0],X0[3,3,4][3][4,3]->Root[1 - 18 #^2 + 90 #^4 - 159 #^6 + 86 #^8 + #^10& , 7, 0],X0[3,3,4][4][4,3]->Root[-121 + 1210 #^2 - 1573 #^4 - 44 #^6 + 154 #^8 + #^10& , 3, 0],X0[3,3,4][1][4,4]->Root[-1 + #^2 + 4 #^4 - 3 #^6 - 3 #^8 + #^10& , 5, 0],X0[3,3,4][2][4,4]->Root[1 - 19 #^2 + 63 #^4 - 48 #^6 - 21 #^8 + #^10& , 7, 0],X0[3,3,4][3][4,4]->Root[1 - 10 # + 18 #^2 - 3 #^3 - 8 #^4 + #^5& , 2, 0],X0[3,3,4][4][4,4]->Root[1 + 9 #^2 - 5 #^4 - 97 #^6 - 106 #^8 + #^10& , 2, 0],X0[3,4,0][1][1,4]->1,X0[3,4,0][2][2,4]->1,X0[3,4,0][3][3,4]->1,X0[3,4,0][4][4,4]->1,X0[3,4,1][0][1,3]->-1,X0[3,4,1][2][1,3]->Root[-1 + 3 #^2 + 3 #^4 - 4 #^6 - #^8 + #^10& , 4, 0],X0[3,4,1][2][1,4]->Root[-1 - 2 #^2 + 5 #^4 + 2 #^6 - 4 #^8 + #^10& , 4, 0],X0[3,4,1][3][2,3]->Root[-1 + #^2 + 4 #^4 - 3 #^6 - 3 #^8 + #^10& , 2, 0],X0[3,4,1][1][2,4]->-1,X0[3,4,1][3][2,4]->Root[1 - 7 #^2 + 13 #^4 - 5 #^6 - 2 #^8 + #^10& , 5, 0],X0[3,4,1][2][3,3]->Root[-1 - 2 #^2 + 5 #^4 + 2 #^6 - 4 #^8 + #^10& , 4, 0],X0[3,4,1][4][3,3]->Root[1 + 4 # + 2 #^2 - 5 #^3 - 2 #^4 + #^5& , 2, 0],X0[3,4,1][2][3,4]->Root[-1 + 3 #^2 + 3 #^4 - 4 #^6 - #^8 + #^10& , 3, 0],X0[3,4,1][4][3,4]->Root[1 + 4 #^2 - 9 #^4 - 5 #^6 + 9 #^8 + #^10& , 3, 0],X0[3,4,1][3][4,3]->Root[1 - 7 #^2 + 13 #^4 - 5 #^6 - 2 #^8 + #^10& , 4, 0],X0[3,4,1][4][4,3]->Root[1 + 4 #^2 - 9 #^4 - 5 #^6 + 9 #^8 + #^10& , 2, 0],X0[3,4,1][3][4,4]->Root[-1 + #^2 + 4 #^4 - 3 #^6 - 3 #^8 + #^10& , 2, 0],X0[3,4,1][4][4,4]->Root[1 + 4 # + 2 #^2 - 5 #^3 - 2 #^4 + #^5& , 2, 0],X0[3,4,2][1][1,2]->Root[1 + #^2 - 4 #^4 - 3 #^6 + 3 #^8 + #^10& , 3, 0],X0[3,4,2][3][1,2]->Root[-1 + 12 #^2 - 18 #^4 - 25 #^6 + 8 #^8 + #^10& , 3, 0],X0[3,4,2][3][1,3]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 5, 0],X0[3,4,2][1][1,4]->Root[1 + #^2 - 15 #^4 + 19 #^6 - 8 #^8 + #^10& , 5, 0],X0[3,4,2][3][1,4]->Root[-1 + # + 4 #^2 - 3 #^3 - 3 #^4 + #^5& , 2, 0],X0[3,4,2][4][2,2]->Root[1 + # - 4 #^2 - 3 #^3 + 3 #^4 + #^5& , 2, 0],X0[3,4,2][0][2,3]->1,X0[3,4,2][2][2,3]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 4, 0],X0[3,4,2][4][2,3]->Root[1 - 19 #^2 + 74 #^4 - 81 #^6 + 23 #^8 + #^10& , 5, 0],X0[3,4,2][2][2,4]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 2, 0],X0[3,4,2][4][2,4]->Root[1 + 4 #^2 - 9 #^4 - 27 #^6 - 13 #^8 + #^10& , 2, 0],X0[3,4,2][1][3,2]->Root[1 + #^2 - 15 #^4 + 19 #^6 - 8 #^8 + #^10& , 4, 0],X0[3,4,2][3][3,2]->Root[1 - 61 #^2 + 153 #^4 - 45 #^6 - 6 #^8 + #^10& , 6, 0],X0[3,4,2][4][3,2]->Root[1 - 19 #^2 + 74 #^4 - 81 #^6 + 23 #^8 + #^10& , 4, 0],X0[3,4,2][3][3,3]->Root[1 - 10 #^2 + 29 #^4 - 14 #^6 - 30 #^8 + #^10& , 7, 0],X0[3,4,2][4][3,3]->Root[1 + 4 # - 9 #^2 - 5 #^3 + 9 #^4 + #^5& , 4, 0],X0[3,4,2][1][3,4]->Root[1 + #^2 - 4 #^4 - 3 #^6 + 3 #^8 + #^10& , 3, 0],X0[3,4,2][3][3,4]->Root[1 + 15 #^2 - 152 #^4 + 171 #^6 + 31 #^8 + #^10& , 3, 0],X0[3,4,2][4][3,4]->Root[-1 - 21 #^2 + 4 #^4 + 85 #^6 + 63 #^8 + #^10& , 2, 0],X0[3,4,2][3][4,2]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 4, 0],X0[3,4,2][4][4,2]->Root[1 + 4 #^2 - 9 #^4 - 27 #^6 - 13 #^8 + #^10& , 3, 0],X0[3,4,2][2][4,3]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 2, 0],X0[3,4,2][3][4,3]->Root[1 - 19 #^2 + 74 #^4 - 81 #^6 + 23 #^8 + #^10& , 5, 0],X0[3,4,2][4][4,3]->Root[-1 - 21 #^2 + 4 #^4 + 85 #^6 + 63 #^8 + #^10& , 2, 0],X0[3,4,2][2][4,4]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 5, 0],X0[3,4,2][3][4,4]->Root[1 - 19 #^2 + 63 #^4 - 48 #^6 - 21 #^8 + #^10& , 7, 0],X0[3,4,2][4][4,4]->Root[11 - 33 #^2 + 33 #^3 - 11 #^4 + #^5& , 1, 0],X0[3,4,3][2][1,1]->Root[-1 + # + 4 #^2 - 3 #^3 - 3 #^4 + #^5& , 2, 0],X0[3,4,3][4][1,1]->Root[-1 - 6 # + #^2 + 10 #^3 + 6 #^4 + #^5& , 4, 0],X0[3,4,3][4][1,2]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 4, 0],X0[3,4,3][2][1,3]->Root[1 - 7 #^2 + 2 #^4 + 17 #^6 + 9 #^8 + #^10& , 4, 0],X0[3,4,3][4][1,3]->Root[1 + 9 #^2 - 71 #^4 - 64 #^6 - 7 #^8 + #^10& , 3, 0],X0[3,4,3][2][1,4]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 5, 0],X0[3,4,3][4][1,4]->Root[-1 + 12 #^2 - 29 #^4 + 8 #^6 + 8 #^8 + #^10& , 2, 0],X0[3,4,3][4][2,1]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 4, 0],X0[3,4,3][1][2,2]->Root[-1 + 3 # + 3 #^2 - 4 #^3 - #^4 + #^5& , 2, 0],X0[3,4,3][3][2,2]->Root[1 - 2 # - 5 #^2 + 13 #^3 - 7 #^4 + #^5& , 2, 0],X0[3,4,3][4][2,2]->Root[1 - 10 # + 18 #^2 - 3 #^3 - 8 #^4 + #^5& , 2, 0],X0[3,4,3][3][2,3]->Root[-1 + 5 #^2 + #^4 - 34 #^6 + 39 #^8 + #^10& , 4, 0],X0[3,4,3][4][2,3]->Root[1 + 16 #^2 - #^4 - 155 #^6 + 115 #^8 + #^10& , 3, 0],X0[3,4,3][1][2,4]->Root[1 - 2 #^2 - 5 #^4 + 2 #^6 + 4 #^8 + #^10& , 3, 0],X0[3,4,3][3][2,4]->Root[1 - 19 #^2 + 63 #^4 - 48 #^6 - 21 #^8 + #^10& , 2, 0],X0[3,4,3][4][2,4]->Root[-1 + 16 #^2 - 32 #^4 - 177 #^6 - 60 #^8 + #^10& , 5, 0],X0[3,4,3][2][3,1]->Root[1 - 7 #^2 + 2 #^4 + 17 #^6 + 9 #^8 + #^10& , 1, 0],X0[3,4,3][4][3,1]->Root[1 + 9 #^2 - 71 #^4 - 64 #^6 - 7 #^8 + #^10& , 3, 0],X0[3,4,3][3][3,2]->Root[-1 + 5 #^2 + #^4 - 34 #^6 + 39 #^8 + #^10& , 4, 0],X0[3,4,3][4][3,2]->Root[1 + 16 #^2 - #^4 - 155 #^6 + 115 #^8 + #^10& , 3, 0],X0[3,4,3][0][3,3]->1,X0[3,4,3][2][3,3]->Root[-1 - 19 # + 36 #^2 - 15 #^3 - #^4 + #^5& , 2, 0],X0[3,4,3][3][3,3]->Root[-1 + 3 # + 3 #^2 - 15 #^3 + 10 #^4 + #^5& , 3, 0],X0[3,4,3][4][3,3]->Root[23 + 56 # - 4 #^2 - 47 #^3 + 14 #^4 + #^5& , 2, 0],X0[3,4,3][2][3,4]->Root[-1 + 27 #^2 - 43 #^4 - 12 #^6 + 17 #^8 + #^10& , 2, 0],X0[3,4,3][3][3,4]->Root[1 - 18 #^2 + 90 #^4 - 159 #^6 + 86 #^8 + #^10& , 7, 0],X0[3,4,3][4][3,4]->Root[1 - 63 #^2 - 146 #^4 + 62 #^6 + 177 #^8 + #^10& , 3, 0],X0[3,4,3][2][4,1]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 4, 0],X0[3,4,3][4][4,1]->Root[-1 + 12 #^2 - 29 #^4 + 8 #^6 + 8 #^8 + #^10& , 2, 0],X0[3,4,3][1][4,2]->Root[1 - 2 #^2 - 5 #^4 + 2 #^6 + 4 #^8 + #^10& , 2, 0],X0[3,4,3][3][4,2]->Root[1 - 19 #^2 + 63 #^4 - 48 #^6 - 21 #^8 + #^10& , 2, 0],X0[3,4,3][4][4,2]->Root[-1 + 16 #^2 - 32 #^4 - 177 #^6 - 60 #^8 + #^10& , 5, 0],X0[3,4,3][2][4,3]->Root[-1 + 27 #^2 - 43 #^4 - 12 #^6 + 17 #^8 + #^10& , 2, 0],X0[3,4,3][3][4,3]->Root[1 - 18 #^2 + 90 #^4 - 159 #^6 + 86 #^8 + #^10& , 7, 0],X0[3,4,3][4][4,3]->Root[1 - 63 #^2 - 146 #^4 + 62 #^6 + 177 #^8 + #^10& , 3, 0],X0[3,4,3][1][4,4]->Root[-1 + 3 # + 3 #^2 - 4 #^3 - #^4 + #^5& , 2, 0],X0[3,4,3][2][4,4]->Root[1 - 2 # - 5 #^2 + 13 #^3 - 7 #^4 + #^5& , 2, 0],X0[3,4,3][3][4,4]->Root[1 - 10 # + 18 #^2 - 3 #^3 - 8 #^4 + #^5& , 2, 0],X0[3,4,3][4][4,4]->Root[-23 + 3 # + 47 #^2 + 7 #^3 - 12 #^4 + #^5& , 3, 0],X0[3,4,4][3][1,0]->Root[1 - 6 #^2 - #^4 + 10 #^6 - 6 #^8 + #^10& , 5, 0],X0[3,4,4][4][1,1]->Root[-1 + 4 # - 2 #^2 - 5 #^3 + 2 #^4 + #^5& , 4, 0],X0[3,4,4][3][1,2]->Root[-1 + 12 #^2 - 29 #^4 + 8 #^6 + 8 #^8 + #^10& , 5, 0],X0[3,4,4][4][1,2]->Root[1 - 19 #^2 + 74 #^4 - 81 #^6 + 23 #^8 + #^10& , 4, 0],X0[3,4,4][3][1,3]->Root[1 - 10 #^2 + 18 #^4 - 3 #^6 - 8 #^8 + #^10& , 4, 0],X0[3,4,4][4][1,3]->Root[1 - 10 #^2 + 29 #^4 - 14 #^6 - 30 #^8 + #^10& , 7, 0],X0[3,4,4][3][1,4]->Root[1 + 3 #^2 - 14 #^4 - 15 #^6 + #^8 + #^10& , 3, 0],X0[3,4,4][4][1,4]->Root[1 - 6 #^2 - #^4 + 32 #^6 + 16 #^8 + #^10& , 4, 0],X0[3,4,4][3][2,0]->Root[1 - 7 #^2 + 13 #^4 - 5 #^6 - 2 #^8 + #^10& , 5, 0],X0[3,4,4][2][2,1]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 4, 0],X0[3,4,4][4][2,1]->Root[1 - 19 #^2 + 74 #^4 - 81 #^6 + 23 #^8 + #^10& , 4, 0],X0[3,4,4][3][2,2]->Root[-1 + 4 #^2 + 31 #^4 - 60 #^6 - 42 #^8 + #^10& , 2, 0],X0[3,4,4][4][2,2]->Root[1 + 3 # - 3 #^2 - 15 #^3 - 10 #^4 + #^5& , 3, 0],X0[3,4,4][2][2,3]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 4, 0],X0[3,4,4][3][2,3]->Root[1 - 17 #^2 - 34 #^4 + 87 #^6 + 93 #^8 + #^10& , 3, 0],X0[3,4,4][4][2,3]->Root[-1 + 20 #^2 - 39 #^4 - 108 #^6 + 216 #^8 + #^10& , 5, 0],X0[3,4,4][2][2,4]->Root[1 - 10 #^2 + 18 #^4 - 3 #^6 - 8 #^8 + #^10& , 5, 0],X0[3,4,4][3][2,4]->Root[1 + 3 #^2 - 47 #^4 + 95 #^6 - 54 #^8 + #^10& , 5, 0],X0[3,4,4][4][2,4]->Root[-1 - 35 #^2 + 159 #^4 - 119 #^6 - 114 #^8 + #^10& , 3, 0],X0[3,4,4][3][3,0]->Root[-1 + 3 #^2 + 3 #^4 - 4 #^6 - #^8 + #^10& , 4, 0],X0[3,4,4][2][3,1]->Root[-1 + 9 #^2 - 17 #^4 + 2 #^6 + 7 #^8 + #^10& , 3, 0],X0[3,4,4][4][3,1]->Root[1 - 10 #^2 + 29 #^4 - 14 #^6 - 30 #^8 + #^10& , 7, 0],X0[3,4,4][1][3,2]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 5, 0],X0[3,4,4][3][3,2]->Root[1 + 36 #^2 - 289 #^4 - 356 #^6 + 78 #^8 + #^10& , 3, 0],X0[3,4,4][4][3,2]->Root[-1 + 20 #^2 - 39 #^4 - 108 #^6 + 216 #^8 + #^10& , 5, 0],X0[3,4,4][2][3,3]->Root[1 + 31 #^2 - 148 #^4 + 189 #^6 - 51 #^8 + #^10& , 3, 0],X0[3,4,4][3][3,3]->Root[-1 - 6 #^2 + 23 #^4 + 98 #^6 - 236 #^8 + #^10& , 5, 0],X0[3,4,4][4][3,3]->Root[-1 + 4 # + 31 #^2 + 50 #^3 + 24 #^4 + #^5& , 5, 0],X0[3,4,4][1][3,4]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 5, 0],X0[3,4,4][2][3,4]->Root[-1 + 5 #^2 + #^4 - 34 #^6 + 39 #^8 + #^10& , 4, 0],X0[3,4,4][3][3,4]->Root[-121 + 1210 #^2 - 1573 #^4 - 44 #^6 + 154 #^8 + #^10& , 3, 0],X0[3,4,4][4][3,4]->Root[-1 - 19 #^2 + 201 #^4 - 510 #^6 + 285 #^8 + #^10& , 3, 0],X0[3,4,4][3][4,0]->Root[1 - 2 #^2 - 5 #^4 + 2 #^6 + 4 #^8 + #^10& , 3, 0],X0[3,4,4][2][4,1]->Root[-1 - 6 #^2 + 23 #^4 - #^6 - 5 #^8 + #^10& , 3, 0],X0[3,4,4][4][4,1]->Root[1 - 6 #^2 - #^4 + 32 #^6 + 16 #^8 + #^10& , 4, 0],X0[3,4,4][1][4,2]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 2, 0],X0[3,4,4][3][4,2]->Root[1 + 5 # - #^2 - 12 #^3 + 5 #^4 + #^5& , 3, 0],X0[3,4,4][4][4,2]->Root[-1 - 35 #^2 + 159 #^4 - 119 #^6 - 114 #^8 + #^10& , 3, 0],X0[3,4,4][0][4,3]->1,X0[3,4,4][2][4,3]->Root[1 - 10 #^2 - 136 #^4 + 41 #^6 + 36 #^8 + #^10& , 2, 0],X0[3,4,4][3][4,3]->Root[1 - 142 #^2 + 623 #^4 - 696 #^6 + 146 #^8 + #^10& , 3, 0],X0[3,4,4][4][4,3]->Root[-1 - 19 #^2 + 201 #^4 - 510 #^6 + 285 #^8 + #^10& , 3, 0],X0[3,4,4][1][4,4]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 5, 0],X0[3,4,4][2][4,4]->Root[-1 - 21 #^2 - 7 #^4 + 107 #^6 - 36 #^8 + #^10& , 3, 0],X0[3,4,4][3][4,4]->Root[1 + 9 #^2 - 5 #^4 - 97 #^6 - 106 #^8 + #^10& , 2, 0],X0[3,4,4][4][4,4]->Root[-1 - 6 # + #^2 + 32 #^3 - 16 #^4 + #^5& , 1, 0],X0[4,0,0][4][4,0]->1,X0[4,0,1][3][4,1]->1,X0[4,0,1][4][4,1]->1,X0[4,0,2][2][4,2]->1,X0[4,0,2][3][4,2]->1,X0[4,0,2][4][4,2]->1,X0[4,0,3][1][4,3]->1,X0[4,0,3][2][4,3]->1,X0[4,0,3][3][4,3]->1,X0[4,0,3][4][4,3]->1,X0[4,0,4][0][4,4]->1,X0[4,0,4][1][4,4]->1,X0[4,0,4][2][4,4]->1,X0[4,0,4][3][4,4]->1,X0[4,0,4][4][4,4]->1,X0[4,1,0][3][3,1]->1,X0[4,1,0][4][4,1]->1,X0[4,1,1][4][3,0]->Root[1 - 7 #^2 + 13 #^4 - 5 #^6 - 2 #^8 + #^10& , 3, 0],X0[4,1,1][2][3,2]->-1,X0[4,1,1][4][3,2]->Root[-1 + #^2 + 4 #^4 - 3 #^6 - 3 #^8 + #^10& , 3, 0],X0[4,1,1][4][4,0]->Root[-1 + #^2 + 4 #^4 - 3 #^6 - 3 #^8 + #^10& , 4, 0],X0[4,1,1][3][4,2]->-1,X0[4,1,1][4][4,2]->Root[1 - 7 #^2 + 13 #^4 - 5 #^6 - 2 #^8 + #^10& , 3, 0],X0[4,1,2][3][3,1]->Root[-1 + 3 #^2 + 3 #^4 - 4 #^6 - #^8 + #^10& , 3, 0],X0[4,1,2][4][3,1]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 2, 0],X0[4,1,2][1][3,3]->1,X0[4,1,2][3][3,3]->Root[-1 - 2 #^2 + 5 #^4 + 2 #^6 - 4 #^8 + #^10& , 3, 0],X0[4,1,2][4][3,3]->Root[1 - 6 #^2 + 10 #^4 - #^6 - 6 #^8 + #^10& , 4, 0],X0[4,1,2][3][4,1]->Root[-1 - 2 #^2 + 5 #^4 + 2 #^6 - 4 #^8 + #^10& , 3, 0],X0[4,1,2][4][4,1]->Root[1 - 6 #^2 + 10 #^4 - #^6 - 6 #^8 + #^10& , 4, 0],X0[4,1,2][2][4,3]->-1,X0[4,1,2][3][4,3]->Root[-1 + 3 #^2 + 3 #^4 - 4 #^6 - #^8 + #^10& , 4, 0],X0[4,1,2][4][4,3]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 7, 0],X0[4,1,3][2][3,2]->Root[1 - 6 #^2 - #^4 + 10 #^6 - 6 #^8 + #^10& , 5, 0],X0[4,1,3][3][3,2]->Root[-1 + #^2 + 4 #^4 - 3 #^6 - 3 #^8 + #^10& , 2, 0],X0[4,1,3][4][3,2]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 5, 0],X0[4,1,3][0][3,4]->-1,X0[4,1,3][2][3,4]->Root[1 + 3 #^2 - 3 #^4 - 4 #^6 + #^8 + #^10& , 2, 0],X0[4,1,3][3][3,4]->Root[1 - 7 #^2 + 13 #^4 - 5 #^6 - 2 #^8 + #^10& , 5, 0],X0[4,1,3][4][3,4]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 2, 0],X0[4,1,3][2][4,2]->Root[1 + 3 #^2 - 3 #^4 - 4 #^6 + #^8 + #^10& , 2, 0],X0[4,1,3][3][4,2]->Root[1 - 7 #^2 + 13 #^4 - 5 #^6 - 2 #^8 + #^10& , 5, 0],X0[4,1,3][4][4,2]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 5, 0],X0[4,1,3][1][4,4]->1,X0[4,1,3][2][4,4]->Root[1 - 6 #^2 - #^4 + 10 #^6 - 6 #^8 + #^10& , 4, 0],X0[4,1,3][3][4,4]->Root[-1 + #^2 + 4 #^4 - 3 #^6 - 3 #^8 + #^10& , 5, 0],X0[4,1,3][4][4,4]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 5, 0],X0[4,1,4][1][3,3]->Root[-1 + 3 # + 3 #^2 - 4 #^3 - #^4 + #^5& , 3, 0],X0[4,1,4][2][3,3]->Root[-1 - 2 # + 5 #^2 + 2 #^3 - 4 #^4 + #^5& , 1, 0],X0[4,1,4][3][3,3]->Root[1 + 4 # + 2 #^2 - 5 #^3 - 2 #^4 + #^5& , 2, 0],X0[4,1,4][4][3,3]->Root[-1 + # + 4 #^2 - 3 #^3 - 3 #^4 + #^5& , 4, 0],X0[4,1,4][1][3,4]->Root[1 - 2 #^2 - 5 #^4 + 2 #^6 + 4 #^8 + #^10& , 1, 0],X0[4,1,4][2][3,4]->Root[-1 + 9 #^2 - 17 #^4 + 2 #^6 + 7 #^8 + #^10& , 4, 0],X0[4,1,4][3][3,4]->Root[1 + 4 #^2 - 9 #^4 - 5 #^6 + 9 #^8 + #^10& , 2, 0],X0[4,1,4][4][3,4]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 3, 0],X0[4,1,4][1][4,3]->Root[1 - 2 #^2 - 5 #^4 + 2 #^6 + 4 #^8 + #^10& , 4, 0],X0[4,1,4][2][4,3]->Root[-1 + 9 #^2 - 17 #^4 + 2 #^6 + 7 #^8 + #^10& , 3, 0],X0[4,1,4][3][4,3]->Root[1 + 4 #^2 - 9 #^4 - 5 #^6 + 9 #^8 + #^10& , 3, 0],X0[4,1,4][4][4,3]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 4, 0],X0[4,1,4][0][4,4]->1,X0[4,1,4][1][4,4]->Root[-1 + 3 # + 3 #^2 - 4 #^3 - #^4 + #^5& , 3, 0],X0[4,1,4][2][4,4]->Root[-1 - 2 # + 5 #^2 + 2 #^3 - 4 #^4 + #^5& , 1, 0],X0[4,1,4][3][4,4]->Root[1 + 4 # + 2 #^2 - 5 #^3 - 2 #^4 + #^5& , 2, 0],X0[4,1,4][4][4,4]->Root[-1 + # + 4 #^2 - 3 #^3 - 3 #^4 + #^5& , 4, 0],X0[4,2,0][2][2,2]->1,X0[4,2,0][3][3,2]->1,X0[4,2,0][4][4,2]->1,X0[4,2,1][3][2,1]->Root[1 + #^2 - 4 #^4 - 3 #^6 + 3 #^8 + #^10& , 2, 0],X0[4,2,1][1][2,3]->1,X0[4,2,1][3][2,3]->Root[1 + #^2 - 15 #^4 + 19 #^6 - 8 #^8 + #^10& , 4, 0],X0[4,2,1][4][3,1]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 2, 0],X0[4,2,1][2][3,3]->-1,X0[4,2,1][4][3,3]->Root[1 - 6 #^2 + 10 #^4 - #^6 - 6 #^8 + #^10& , 5, 0],X0[4,2,1][3][4,1]->Root[1 + #^2 - 15 #^4 + 19 #^6 - 8 #^8 + #^10& , 4, 0],X0[4,2,1][4][4,1]->Root[1 - 6 #^2 + 10 #^4 - #^6 - 6 #^8 + #^10& , 5, 0],X0[4,2,1][3][4,3]->Root[1 + #^2 - 4 #^4 - 3 #^6 + 3 #^8 + #^10& , 3, 0],X0[4,2,1][4][4,3]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 7, 0],X0[4,2,2][4][2,0]->Root[-1 + 3 #^2 + 3 #^4 - 4 #^6 - #^8 + #^10& , 3, 0],X0[4,2,2][2][2,2]->Root[-1 + # + 4 #^2 - 3 #^3 - 3 #^4 + #^5& , 2, 0],X0[4,2,2][4][2,2]->Root[-1 + 5 #^2 + #^4 - 12 #^6 - 5 #^8 + #^10& , 2, 0],X0[4,2,2][0][2,4]->-1,X0[4,2,2][2][2,4]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 2, 0],X0[4,2,2][4][2,4]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 4, 0],X0[4,2,2][4][3,0]->Root[1 - 6 #^2 + 10 #^4 - #^6 - 6 #^8 + #^10& , 5, 0],X0[4,2,2][3][3,2]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 4, 0],X0[4,2,2][4][3,2]->Root[1 + 5 #^2 - #^4 - 23 #^6 - 6 #^8 + #^10& , 2, 0],X0[4,2,2][1][3,4]->-1,X0[4,2,2][3][3,4]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 5, 0],X0[4,2,2][4][3,4]->Root[-1 + 9 #^2 - 17 #^4 + 2 #^6 + 7 #^8 + #^10& , 4, 0],X0[4,2,2][4][4,0]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 4, 0],X0[4,2,2][2][4,2]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 5, 0],X0[4,2,2][3][4,2]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 2, 0],X0[4,2,2][4][4,2]->Root[-1 + 236 #^2 - 98 #^4 - 23 #^6 + 6 #^8 + #^10& , 4, 0],X0[4,2,2][2][4,4]->Root[-1 + # + 4 #^2 - 3 #^3 - 3 #^4 + #^5& , 2, 0],X0[4,2,2][3][4,4]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 4, 0],X0[4,2,2][4][4,4]->Root[1 + 15 #^2 - 53 #^4 + 50 #^6 - 13 #^8 + #^10& , 4, 0],X0[4,2,3][3][2,1]->Root[-1 + 12 #^2 - 18 #^4 - 25 #^6 + 8 #^8 + #^10& , 4, 0],X0[4,2,3][4][2,1]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 4, 0],X0[4,2,3][1][2,3]->Root[1 - 6 #^2 - #^4 + 10 #^6 - 6 #^8 + #^10& , 4, 0],X0[4,2,3][3][2,3]->Root[1 - 61 #^2 + 153 #^4 - 45 #^6 - 6 #^8 + #^10& , 6, 0],X0[4,2,3][4][2,3]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 3, 0],X0[4,2,3][1][2,4]->Root[1 + 3 #^2 - 3 #^4 - 4 #^6 + #^8 + #^10& , 2, 0],X0[4,2,3][3][2,4]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 4, 0],X0[4,2,3][4][2,4]->Root[1 - 10 #^2 + 18 #^4 - 3 #^6 - 8 #^8 + #^10& , 4, 0],X0[4,2,3][3][3,1]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 2, 0],X0[4,2,3][4][3,1]->Root[-1 + 9 #^2 - 17 #^4 + 2 #^6 + 7 #^8 + #^10& , 4, 0],X0[4,2,3][2][3,3]->Root[-1 + 4 # - 2 #^2 - 5 #^3 + 2 #^4 + #^5& , 4, 0],X0[4,2,3][3][3,3]->Root[1 - 10 #^2 + 29 #^4 - 14 #^6 - 30 #^8 + #^10& , 7, 0],X0[4,2,3][4][3,3]->Root[1 + 31 #^2 - 148 #^4 + 189 #^6 - 51 #^8 + #^10& , 3, 0],X0[4,2,3][0][3,4]->1,X0[4,2,3][2][3,4]->Root[1 + 4 #^2 - 9 #^4 - 5 #^6 + 9 #^8 + #^10& , 2, 0],X0[4,2,3][3][3,4]->Root[1 - 19 #^2 + 74 #^4 - 81 #^6 + 23 #^8 + #^10& , 5, 0],X0[4,2,3][4][3,4]->Root[-1 + 5 #^2 + #^4 - 34 #^6 + 39 #^8 + #^10& , 4, 0],X0[4,2,3][3][4,1]->Root[1 + # - 4 #^2 - 3 #^3 + 3 #^4 + #^5& , 4, 0],X0[4,2,3][4][4,1]->Root[-1 - 6 #^2 + 23 #^4 - #^6 - 5 #^8 + #^10& , 4, 0],X0[4,2,3][1][4,3]->Root[1 + 3 #^2 - 3 #^4 - 4 #^6 + #^8 + #^10& , 3, 0],X0[4,2,3][2][4,3]->Root[1 + 4 #^2 - 9 #^4 - 5 #^6 + 9 #^8 + #^10& , 2, 0],X0[4,2,3][3][4,3]->Root[1 + 15 #^2 - 152 #^4 + 171 #^6 + 31 #^8 + #^10& , 3, 0],X0[4,2,3][4][4,3]->Root[1 - 10 #^2 - 136 #^4 + 41 #^6 + 36 #^8 + #^10& , 2, 0],X0[4,2,3][1][4,4]->Root[1 - 6 #^2 - #^4 + 10 #^6 - 6 #^8 + #^10& , 4, 0],X0[4,2,3][2][4,4]->Root[1 + 4 # + 2 #^2 - 5 #^3 - 2 #^4 + #^5& , 2, 0],X0[4,2,3][3][4,4]->Root[1 - 19 #^2 + 63 #^4 - 48 #^6 - 21 #^8 + #^10& , 7, 0],X0[4,2,3][4][4,4]->Root[-1 - 21 #^2 - 7 #^4 + 107 #^6 - 36 #^8 + #^10& , 3, 0],X0[4,2,4][2][2,2]->Root[1 - 6 # - #^2 + 10 #^3 - 6 #^4 + #^5& , 2, 0],X0[4,2,4][3][2,2]->Root[1 + # - 4 #^2 - 3 #^3 + 3 #^4 + #^5& , 2, 0],X0[4,2,4][4][2,2]->Root[-1 - 2 # + 5 #^2 + 13 #^3 + 7 #^4 + #^5& , 4, 0],X0[4,2,4][2][2,3]->Root[1 + 4 #^2 - 9 #^4 - 5 #^6 + 9 #^8 + #^10& , 2, 0],X0[4,2,4][3][2,3]->Root[1 - 19 #^2 + 74 #^4 - 81 #^6 + 23 #^8 + #^10& , 4, 0],X0[4,2,4][4][2,3]->Root[-1 + 5 #^2 + #^4 - 34 #^6 + 39 #^8 + #^10& , 4, 0],X0[4,2,4][2][2,4]->Root[-1 + 4 #^2 + 9 #^4 - 38 #^6 + 2 #^8 + #^10& , 3, 0],X0[4,2,4][3][2,4]->Root[1 + 4 #^2 - 9 #^4 - 27 #^6 - 13 #^8 + #^10& , 3, 0],X0[4,2,4][4][2,4]->Root[1 - 19 #^2 + 63 #^4 - 48 #^6 - 21 #^8 + #^10& , 7, 0],X0[4,2,4][2][3,2]->Root[1 + 4 #^2 - 9 #^4 - 5 #^6 + 9 #^8 + #^10& , 2, 0],X0[4,2,4][3][3,2]->Root[1 - 19 #^2 + 74 #^4 - 81 #^6 + 23 #^8 + #^10& , 5, 0],X0[4,2,4][4][3,2]->Root[-1 + 5 #^2 + #^4 - 34 #^6 + 39 #^8 + #^10& , 3, 0],X0[4,2,4][1][3,3]->Root[1 - 2 # - 5 #^2 + 2 #^3 + 4 #^4 + #^5& , 5, 0],X0[4,2,4][2][3,3]->Root[-1 + 9 # - 17 #^2 + 2 #^3 + 7 #^4 + #^5& , 3, 0],X0[4,2,4][3][3,3]->Root[1 + 4 # - 9 #^2 - 5 #^3 + 9 #^4 + #^5& , 4, 0],X0[4,2,4][4][3,3]->Root[-1 + 3 # + 3 #^2 - 15 #^3 + 10 #^4 + #^5& , 3, 0],X0[4,2,4][1][3,4]->Root[-1 + 9 #^2 - 17 #^4 + 2 #^6 + 7 #^8 + #^10& , 3, 0],X0[4,2,4][2][3,4]->Root[1 + 4 #^2 - 53 #^4 + 83 #^6 + 31 #^8 + #^10& , 2, 0],X0[4,2,4][3][3,4]->Root[-1 - 21 #^2 + 4 #^4 + 85 #^6 + 63 #^8 + #^10& , 2, 0],X0[4,2,4][4][3,4]->Root[1 - 18 #^2 + 90 #^4 - 159 #^6 + 86 #^8 + #^10& , 2, 0],X0[4,2,4][2][4,2]->Root[-1 + 4 #^2 + 9 #^4 - 38 #^6 + 2 #^8 + #^10& , 3, 0],X0[4,2,4][3][4,2]->Root[1 + 4 #^2 - 9 #^4 - 27 #^6 - 13 #^8 + #^10& , 2, 0],X0[4,2,4][4][4,2]->Root[1 - 19 #^2 + 63 #^4 - 48 #^6 - 21 #^8 + #^10& , 2, 0],X0[4,2,4][1][4,3]->Root[-1 + 9 #^2 - 17 #^4 + 2 #^6 + 7 #^8 + #^10& , 3, 0],X0[4,2,4][2][4,3]->Root[1 + 4 #^2 - 53 #^4 + 83 #^6 + 31 #^8 + #^10& , 2, 0],X0[4,2,4][3][4,3]->Root[-1 - 21 #^2 + 4 #^4 + 85 #^6 + 63 #^8 + #^10& , 2, 0],X0[4,2,4][4][4,3]->Root[1 - 18 #^2 + 90 #^4 - 159 #^6 + 86 #^8 + #^10& , 2, 0],X0[4,2,4][0][4,4]->1,X0[4,2,4][1][4,4]->Root[-1 - 2 # + 5 #^2 + 2 #^3 - 4 #^4 + #^5& , 1, 0],X0[4,2,4][2][4,4]->Root[23 - 61 # + 43 #^2 - #^3 - 6 #^4 + #^5& , 2, 0],X0[4,2,4][3][4,4]->Root[11 - 33 #^2 + 33 #^3 - 11 #^4 + #^5& , 1, 0],X0[4,2,4][4][4,4]->Root[1 - 10 # + 18 #^2 - 3 #^3 - 8 #^4 + #^5& , 2, 0],X0[4,3,0][1][1,3]->1,X0[4,3,0][2][2,3]->1,X0[4,3,0][3][3,3]->1,X0[4,3,0][4][4,3]->1,X0[4,3,1][2][1,2]->Root[1 + #^2 - 4 #^4 - 3 #^6 + 3 #^8 + #^10& , 3, 0],X0[4,3,1][0][1,4]->1,X0[4,3,1][2][1,4]->Root[1 + #^2 - 15 #^4 + 19 #^6 - 8 #^8 + #^10& , 5, 0],X0[4,3,1][3][2,2]->Root[-1 + 3 # + 3 #^2 - 4 #^3 - #^4 + #^5& , 2, 0],X0[4,3,1][1][2,4]->-1,X0[4,3,1][3][2,4]->Root[1 - 2 #^2 - 5 #^4 + 2 #^6 + 4 #^8 + #^10& , 3, 0],X0[4,3,1][2][3,2]->Root[1 + #^2 - 15 #^4 + 19 #^6 - 8 #^8 + #^10& , 4, 0],X0[4,3,1][4][3,2]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 5, 0],X0[4,3,1][2][3,4]->Root[1 + #^2 - 4 #^4 - 3 #^6 + 3 #^8 + #^10& , 3, 0],X0[4,3,1][4][3,4]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 5, 0],X0[4,3,1][3][4,2]->Root[1 - 2 #^2 - 5 #^4 + 2 #^6 + 4 #^8 + #^10& , 3, 0],X0[4,3,1][4][4,2]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 2, 0],X0[4,3,1][3][4,4]->Root[1 + 3 # - 3 #^2 - 4 #^3 + #^4 + #^5& , 4, 0],X0[4,3,1][4][4,4]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 5, 0],X0[4,3,2][3][1,1]->Root[1 + # - 4 #^2 - 3 #^3 + 3 #^4 + #^5& , 4, 0],X0[4,3,2][1][1,3]->Root[-1 + 3 #^2 + 3 #^4 - 4 #^6 - #^8 + #^10& , 3, 0],X0[4,3,2][3][1,3]->Root[1 - 7 #^2 + 2 #^4 + 17 #^6 + 9 #^8 + #^10& , 4, 0],X0[4,3,2][1][1,4]->Root[-1 - 2 #^2 + 5 #^4 + 2 #^6 - 4 #^8 + #^10& , 4, 0],X0[4,3,2][3][1,4]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 5, 0],X0[4,3,2][4][2,1]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 4, 0],X0[4,3,2][2][2,3]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 4, 0],X0[4,3,2][4][2,3]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 4, 0],X0[4,3,2][0][2,4]->1,X0[4,3,2][2][2,4]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 2, 0],X0[4,3,2][4][2,4]->Root[1 - 10 #^2 + 18 #^4 - 3 #^6 - 8 #^8 + #^10& , 5, 0],X0[4,3,2][3][3,1]->Root[1 - 7 #^2 + 2 #^4 + 17 #^6 + 9 #^8 + #^10& , 4, 0],X0[4,3,2][4][3,1]->Root[-1 + 9 #^2 - 17 #^4 + 2 #^6 + 7 #^8 + #^10& , 3, 0],X0[4,3,2][1][3,3]->Root[-1 - 2 #^2 + 5 #^4 + 2 #^6 - 4 #^8 + #^10& , 3, 0],X0[4,3,2][3][3,3]->Root[-1 - 19 # + 36 #^2 - 15 #^3 - #^4 + #^5& , 2, 0],X0[4,3,2][4][3,3]->Root[1 + 31 #^2 - 148 #^4 + 189 #^6 - 51 #^8 + #^10& , 3, 0],X0[4,3,2][1][3,4]->Root[-1 + 3 #^2 + 3 #^4 - 4 #^6 - #^8 + #^10& , 3, 0],X0[4,3,2][3][3,4]->Root[-1 + 27 #^2 - 43 #^4 - 12 #^6 + 17 #^8 + #^10& , 2, 0],X0[4,3,2][4][3,4]->Root[-1 + 5 #^2 + #^4 - 34 #^6 + 39 #^8 + #^10& , 4, 0],X0[4,3,2][3][4,1]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 5, 0],X0[4,3,2][4][4,1]->Root[-1 - 6 #^2 + 23 #^4 - #^6 - 5 #^8 + #^10& , 3, 0],X0[4,3,2][2][4,3]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 2, 0],X0[4,3,2][3][4,3]->Root[-1 + 27 #^2 - 43 #^4 - 12 #^6 + 17 #^8 + #^10& , 2, 0],X0[4,3,2][4][4,3]->Root[1 - 10 #^2 - 136 #^4 + 41 #^6 + 36 #^8 + #^10& , 2, 0],X0[4,3,2][2][4,4]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 5, 0],X0[4,3,2][3][4,4]->Root[1 - 2 # - 5 #^2 + 13 #^3 - 7 #^4 + #^5& , 2, 0],X0[4,3,2][4][4,4]->Root[-1 - 21 #^2 - 7 #^4 + 107 #^6 - 36 #^8 + #^10& , 3, 0],X0[4,3,3][4][1,0]->Root[1 - 6 #^2 - #^4 + 10 #^6 - 6 #^8 + #^10& , 5, 0],X0[4,3,3][2][1,2]->Root[-1 + 12 #^2 - 18 #^4 - 25 #^6 + 8 #^8 + #^10& , 3, 0],X0[4,3,3][4][1,2]->Root[-1 + 12 #^2 - 29 #^4 + 8 #^6 + 8 #^8 + #^10& , 5, 0],X0[4,3,3][2][1,3]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 5, 0],X0[4,3,3][4][1,3]->Root[1 - 10 #^2 + 18 #^4 - 3 #^6 - 8 #^8 + #^10& , 4, 0],X0[4,3,3][2][1,4]->Root[-1 + # + 4 #^2 - 3 #^3 - 3 #^4 + #^5& , 2, 0],X0[4,3,3][4][1,4]->Root[1 + 3 #^2 - 14 #^4 - 15 #^6 + #^8 + #^10& , 3, 0],X0[4,3,3][4][2,0]->Root[1 - 7 #^2 + 13 #^4 - 5 #^6 - 2 #^8 + #^10& , 5, 0],X0[4,3,3][3][2,2]->Root[1 - 2 # - 5 #^2 + 13 #^3 - 7 #^4 + #^5& , 2, 0],X0[4,3,3][4][2,2]->Root[-1 + 4 #^2 + 31 #^4 - 60 #^6 - 42 #^8 + #^10& , 2, 0],X0[4,3,3][1][2,3]->Root[-1 + #^2 + 4 #^4 - 3 #^6 - 3 #^8 + #^10& , 5, 0],X0[4,3,3][3][2,3]->Root[-1 + 5 #^2 + #^4 - 34 #^6 + 39 #^8 + #^10& , 4, 0],X0[4,3,3][4][2,3]->Root[1 - 17 #^2 - 34 #^4 + 87 #^6 + 93 #^8 + #^10& , 3, 0],X0[4,3,3][1][2,4]->Root[1 - 7 #^2 + 13 #^4 - 5 #^6 - 2 #^8 + #^10& , 5, 0],X0[4,3,3][3][2,4]->Root[1 - 19 #^2 + 63 #^4 - 48 #^6 - 21 #^8 + #^10& , 2, 0],X0[4,3,3][4][2,4]->Root[1 + 3 #^2 - 47 #^4 + 95 #^6 - 54 #^8 + #^10& , 5, 0],X0[4,3,3][4][3,0]->Root[-1 + 3 #^2 + 3 #^4 - 4 #^6 - #^8 + #^10& , 4, 0],X0[4,3,3][2][3,2]->Root[1 - 61 #^2 + 153 #^4 - 45 #^6 - 6 #^8 + #^10& , 6, 0],X0[4,3,3][3][3,2]->Root[-1 + 5 #^2 + #^4 - 34 #^6 + 39 #^8 + #^10& , 4, 0],X0[4,3,3][4][3,2]->Root[1 + 36 #^2 - 289 #^4 - 356 #^6 + 78 #^8 + #^10& , 3, 0],X0[4,3,3][2][3,3]->Root[1 - 10 #^2 + 29 #^4 - 14 #^6 - 30 #^8 + #^10& , 7, 0],X0[4,3,3][3][3,3]->Root[-1 + 3 # + 3 #^2 - 15 #^3 + 10 #^4 + #^5& , 3, 0],X0[4,3,3][4][3,3]->Root[-1 - 6 #^2 + 23 #^4 + 98 #^6 - 236 #^8 + #^10& , 5, 0],X0[4,3,3][0][3,4]->1,X0[4,3,3][2][3,4]->Root[1 + 15 #^2 - 152 #^4 + 171 #^6 + 31 #^8 + #^10& , 3, 0],X0[4,3,3][3][3,4]->Root[1 - 18 #^2 + 90 #^4 - 159 #^6 + 86 #^8 + #^10& , 7, 0],X0[4,3,3][4][3,4]->Root[-121 + 1210 #^2 - 1573 #^4 - 44 #^6 + 154 #^8 + #^10& , 3, 0],X0[4,3,3][4][4,0]->Root[1 - 2 #^2 - 5 #^4 + 2 #^6 + 4 #^8 + #^10& , 3, 0],X0[4,3,3][2][4,2]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 4, 0],X0[4,3,3][3][4,2]->Root[1 - 19 #^2 + 63 #^4 - 48 #^6 - 21 #^8 + #^10& , 2, 0],X0[4,3,3][4][4,2]->Root[1 + 5 # - #^2 - 12 #^3 + 5 #^4 + #^5& , 3, 0],X0[4,3,3][1][4,3]->Root[1 - 7 #^2 + 13 #^4 - 5 #^6 - 2 #^8 + #^10& , 4, 0],X0[4,3,3][2][4,3]->Root[1 - 19 #^2 + 74 #^4 - 81 #^6 + 23 #^8 + #^10& , 5, 0],X0[4,3,3][3][4,3]->Root[1 - 18 #^2 + 90 #^4 - 159 #^6 + 86 #^8 + #^10& , 7, 0],X0[4,3,3][4][4,3]->Root[1 - 142 #^2 + 623 #^4 - 696 #^6 + 146 #^8 + #^10& , 3, 0],X0[4,3,3][1][4,4]->Root[-1 + #^2 + 4 #^4 - 3 #^6 - 3 #^8 + #^10& , 5, 0],X0[4,3,3][2][4,4]->Root[1 - 19 #^2 + 63 #^4 - 48 #^6 - 21 #^8 + #^10& , 7, 0],X0[4,3,3][3][4,4]->Root[1 - 10 # + 18 #^2 - 3 #^3 - 8 #^4 + #^5& , 2, 0],X0[4,3,3][4][4,4]->Root[1 + 9 #^2 - 5 #^4 - 97 #^6 - 106 #^8 + #^10& , 2, 0],X0[4,3,4][3][1,1]->Root[1 - 6 # - #^2 + 10 #^3 - 6 #^4 + #^5& , 2, 0],X0[4,3,4][4][1,1]->Root[-1 + 4 # - 2 #^2 - 5 #^3 + 2 #^4 + #^5& , 4, 0],X0[4,3,4][3][1,2]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 4, 0],X0[4,3,4][4][1,2]->Root[1 - 19 #^2 + 74 #^4 - 81 #^6 + 23 #^8 + #^10& , 4, 0],X0[4,3,4][3][1,3]->Root[1 + 9 #^2 - 71 #^4 - 64 #^6 - 7 #^8 + #^10& , 3, 0],X0[4,3,4][4][1,3]->Root[1 - 10 #^2 + 29 #^4 - 14 #^6 - 30 #^8 + #^10& , 7, 0],X0[4,3,4][3][1,4]->Root[-1 + 12 #^2 - 29 #^4 + 8 #^6 + 8 #^8 + #^10& , 2, 0],X0[4,3,4][4][1,4]->Root[1 - 6 #^2 - #^4 + 32 #^6 + 16 #^8 + #^10& , 4, 0],X0[4,3,4][3][2,1]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 3, 0],X0[4,3,4][4][2,1]->Root[1 - 19 #^2 + 74 #^4 - 81 #^6 + 23 #^8 + #^10& , 4, 0],X0[4,3,4][2][2,2]->Root[1 + # - 4 #^2 - 3 #^3 + 3 #^4 + #^5& , 2, 0],X0[4,3,4][3][2,2]->Root[1 - 10 # + 18 #^2 - 3 #^3 - 8 #^4 + #^5& , 2, 0],X0[4,3,4][4][2,2]->Root[1 + 3 # - 3 #^2 - 15 #^3 - 10 #^4 + #^5& , 3, 0],X0[4,3,4][2][2,3]->Root[1 - 19 #^2 + 74 #^4 - 81 #^6 + 23 #^8 + #^10& , 5, 0],X0[4,3,4][3][2,3]->Root[1 + 16 #^2 - #^4 - 155 #^6 + 115 #^8 + #^10& , 3, 0],X0[4,3,4][4][2,3]->Root[-1 + 20 #^2 - 39 #^4 - 108 #^6 + 216 #^8 + #^10& , 5, 0],X0[4,3,4][2][2,4]->Root[1 + 4 #^2 - 9 #^4 - 27 #^6 - 13 #^8 + #^10& , 2, 0],X0[4,3,4][3][2,4]->Root[-1 + 16 #^2 - 32 #^4 - 177 #^6 - 60 #^8 + #^10& , 5, 0],X0[4,3,4][4][2,4]->Root[-1 - 35 #^2 + 159 #^4 - 119 #^6 - 114 #^8 + #^10& , 3, 0],X0[4,3,4][3][3,1]->Root[1 + 9 #^2 - 71 #^4 - 64 #^6 - 7 #^8 + #^10& , 2, 0],X0[4,3,4][4][3,1]->Root[1 - 10 #^2 + 29 #^4 - 14 #^6 - 30 #^8 + #^10& , 7, 0],X0[4,3,4][2][3,2]->Root[1 - 19 #^2 + 74 #^4 - 81 #^6 + 23 #^8 + #^10& , 4, 0],X0[4,3,4][3][3,2]->Root[1 + 16 #^2 - #^4 - 155 #^6 + 115 #^8 + #^10& , 3, 0],X0[4,3,4][4][3,2]->Root[-1 + 20 #^2 - 39 #^4 - 108 #^6 + 216 #^8 + #^10& , 5, 0],X0[4,3,4][1][3,3]->Root[-1 + 4 # - 2 #^2 - 5 #^3 + 2 #^4 + #^5& , 4, 0],X0[4,3,4][2][3,3]->Root[1 + 4 # - 9 #^2 - 5 #^3 + 9 #^4 + #^5& , 4, 0],X0[4,3,4][3][3,3]->Root[23 + 56 # - 4 #^2 - 47 #^3 + 14 #^4 + #^5& , 2, 0],X0[4,3,4][4][3,3]->Root[-1 + 4 # + 31 #^2 + 50 #^3 + 24 #^4 + #^5& , 5, 0],X0[4,3,4][1][3,4]->Root[1 + 4 #^2 - 9 #^4 - 5 #^6 + 9 #^8 + #^10& , 3, 0],X0[4,3,4][2][3,4]->Root[-1 - 21 #^2 + 4 #^4 + 85 #^6 + 63 #^8 + #^10& , 2, 0],X0[4,3,4][3][3,4]->Root[1 - 63 #^2 - 146 #^4 + 62 #^6 + 177 #^8 + #^10& , 3, 0],X0[4,3,4][4][3,4]->Root[-1 - 19 #^2 + 201 #^4 - 510 #^6 + 285 #^8 + #^10& , 3, 0],X0[4,3,4][3][4,1]->Root[-1 + 12 #^2 - 29 #^4 + 8 #^6 + 8 #^8 + #^10& , 5, 0],X0[4,3,4][4][4,1]->Root[1 - 6 #^2 - #^4 + 32 #^6 + 16 #^8 + #^10& , 4, 0],X0[4,3,4][2][4,2]->Root[1 + 4 #^2 - 9 #^4 - 27 #^6 - 13 #^8 + #^10& , 3, 0],X0[4,3,4][3][4,2]->Root[-1 + 16 #^2 - 32 #^4 - 177 #^6 - 60 #^8 + #^10& , 5, 0],X0[4,3,4][4][4,2]->Root[-1 - 35 #^2 + 159 #^4 - 119 #^6 - 114 #^8 + #^10& , 3, 0],X0[4,3,4][1][4,3]->Root[1 + 4 #^2 - 9 #^4 - 5 #^6 + 9 #^8 + #^10& , 3, 0],X0[4,3,4][2][4,3]->Root[-1 - 21 #^2 + 4 #^4 + 85 #^6 + 63 #^8 + #^10& , 2, 0],X0[4,3,4][3][4,3]->Root[1 - 63 #^2 - 146 #^4 + 62 #^6 + 177 #^8 + #^10& , 3, 0],X0[4,3,4][4][4,3]->Root[-1 - 19 #^2 + 201 #^4 - 510 #^6 + 285 #^8 + #^10& , 3, 0],X0[4,3,4][0][4,4]->1,X0[4,3,4][1][4,4]->Root[1 + 4 # + 2 #^2 - 5 #^3 - 2 #^4 + #^5& , 2, 0],X0[4,3,4][2][4,4]->Root[11 - 33 #^2 + 33 #^3 - 11 #^4 + #^5& , 1, 0],X0[4,3,4][3][4,4]->Root[-23 + 3 # + 47 #^2 + 7 #^3 - 12 #^4 + #^5& , 3, 0],X0[4,3,4][4][4,4]->Root[-1 - 6 # + #^2 + 32 #^3 - 16 #^4 + #^5& , 1, 0],X0[4,4,0][0][0,4]->1,X0[4,4,0][1][1,4]->1,X0[4,4,0][2][2,4]->1,X0[4,4,0][3][3,4]->1,X0[4,4,0][4][4,4]->1,X0[4,4,1][1][0,3]->Root[1 - 7 #^2 + 13 #^4 - 5 #^6 - 2 #^8 + #^10& , 3, 0],X0[4,4,1][1][0,4]->Root[-1 + #^2 + 4 #^4 - 3 #^6 - 3 #^8 + #^10& , 4, 0],X0[4,4,1][2][1,3]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 2, 0],X0[4,4,1][0][1,4]->1,X0[4,4,1][2][1,4]->Root[1 - 6 #^2 + 10 #^4 - #^6 - 6 #^8 + #^10& , 4, 0],X0[4,4,1][1][2,3]->Root[-1 + #^2 + 4 #^4 - 3 #^6 - 3 #^8 + #^10& , 4, 0],X0[4,4,1][3][2,3]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 5, 0],X0[4,4,1][1][2,4]->Root[1 - 7 #^2 + 13 #^4 - 5 #^6 - 2 #^8 + #^10& , 6, 0],X0[4,4,1][3][2,4]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 5, 0],X0[4,4,1][2][3,3]->Root[1 - 6 #^2 + 10 #^4 - #^6 - 6 #^8 + #^10& , 5, 0],X0[4,4,1][4][3,3]->Root[-1 + # + 4 #^2 - 3 #^3 - 3 #^4 + #^5& , 4, 0],X0[4,4,1][2][3,4]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 2, 0],X0[4,4,1][4][3,4]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 4, 0],X0[4,4,1][3][4,3]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 5, 0],X0[4,4,1][4][4,3]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 3, 0],X0[4,4,1][3][4,4]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 4, 0],X0[4,4,1][4][4,4]->Root[-1 + # + 4 #^2 - 3 #^3 - 3 #^4 + #^5& , 4, 0],X0[4,4,2][2][0,2]->Root[-1 + 3 #^2 + 3 #^4 - 4 #^6 - #^8 + #^10& , 4, 0],X0[4,4,2][2][0,3]->Root[1 - 6 #^2 + 10 #^4 - #^6 - 6 #^8 + #^10& , 5, 0],X0[4,4,2][2][0,4]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 4, 0],X0[4,4,2][3][1,2]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 4, 0],X0[4,4,2][1][1,3]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 7, 0],X0[4,4,2][3][1,3]->Root[-1 + 9 #^2 - 17 #^4 + 2 #^6 + 7 #^8 + #^10& , 4, 0],X0[4,4,2][1][1,4]->Root[1 - 6 #^2 + 10 #^4 - #^6 - 6 #^8 + #^10& , 4, 0],X0[4,4,2][3][1,4]->Root[-1 - 6 #^2 + 23 #^4 - #^6 - 5 #^8 + #^10& , 4, 0],X0[4,4,2][2][2,2]->Root[-1 + 5 #^2 + #^4 - 12 #^6 - 5 #^8 + #^10& , 5, 0],X0[4,4,2][4][2,2]->Root[-1 - 2 # + 5 #^2 + 13 #^3 + 7 #^4 + #^5& , 4, 0],X0[4,4,2][2][2,3]->Root[1 + 5 #^2 - #^4 - 23 #^6 - 6 #^8 + #^10& , 2, 0],X0[4,4,2][4][2,3]->Root[-1 + 5 #^2 + #^4 - 34 #^6 + 39 #^8 + #^10& , 3, 0],X0[4,4,2][0][2,4]->1,X0[4,4,2][2][2,4]->Root[-1 + 236 #^2 - 98 #^4 - 23 #^6 + 6 #^8 + #^10& , 4, 0],X0[4,4,2][4][2,4]->Root[1 - 19 #^2 + 63 #^4 - 48 #^6 - 21 #^8 + #^10& , 2, 0],X0[4,4,2][3][3,2]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 3, 0],X0[4,4,2][4][3,2]->Root[-1 + 5 #^2 + #^4 - 34 #^6 + 39 #^8 + #^10& , 4, 0],X0[4,4,2][1][3,3]->Root[1 - 6 #^2 + 10 #^4 - #^6 - 6 #^8 + #^10& , 4, 0],X0[4,4,2][3][3,3]->Root[1 + 31 #^2 - 148 #^4 + 189 #^6 - 51 #^8 + #^10& , 3, 0],X0[4,4,2][4][3,3]->Root[-1 + 3 # + 3 #^2 - 15 #^3 + 10 #^4 + #^5& , 3, 0],X0[4,4,2][1][3,4]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 2, 0],X0[4,4,2][3][3,4]->Root[1 - 10 #^2 - 136 #^4 + 41 #^6 + 36 #^8 + #^10& , 2, 0],X0[4,4,2][4][3,4]->Root[1 - 18 #^2 + 90 #^4 - 159 #^6 + 86 #^8 + #^10& , 2, 0],X0[4,4,2][2][4,2]->Root[1 - 8 #^2 + 19 #^4 - 15 #^6 + #^8 + #^10& , 4, 0],X0[4,4,2][3][4,2]->Root[1 - 10 #^2 + 18 #^4 - 3 #^6 - 8 #^8 + #^10& , 4, 0],X0[4,4,2][4][4,2]->Root[1 - 19 #^2 + 63 #^4 - 48 #^6 - 21 #^8 + #^10& , 7, 0],X0[4,4,2][2][4,3]->Root[-1 + 9 #^2 - 17 #^4 + 2 #^6 + 7 #^8 + #^10& , 3, 0],X0[4,4,2][3][4,3]->Root[-1 + 5 #^2 + #^4 - 34 #^6 + 39 #^8 + #^10& , 4, 0],X0[4,4,2][4][4,3]->Root[1 - 18 #^2 + 90 #^4 - 159 #^6 + 86 #^8 + #^10& , 2, 0],X0[4,4,2][2][4,4]->Root[1 + 15 #^2 - 53 #^4 + 50 #^6 - 13 #^8 + #^10& , 5, 0],X0[4,4,2][3][4,4]->Root[-1 - 21 #^2 - 7 #^4 + 107 #^6 - 36 #^8 + #^10& , 3, 0],X0[4,4,2][4][4,4]->Root[1 - 10 # + 18 #^2 - 3 #^3 - 8 #^4 + #^5& , 2, 0],X0[4,4,3][3][0,1]->Root[1 - 6 #^2 - #^4 + 10 #^6 - 6 #^8 + #^10& , 4, 0],X0[4,4,3][3][0,2]->Root[1 - 7 #^2 + 13 #^4 - 5 #^6 - 2 #^8 + #^10& , 5, 0],X0[4,4,3][3][0,3]->Root[-1 + 3 #^2 + 3 #^4 - 4 #^6 - #^8 + #^10& , 4, 0],X0[4,4,3][3][0,4]->Root[1 - 2 #^2 - 5 #^4 + 2 #^6 + 4 #^8 + #^10& , 3, 0],X0[4,4,3][4][1,1]->Root[-1 + 4 # - 2 #^2 - 5 #^3 + 2 #^4 + #^5& , 4, 0],X0[4,4,3][2][1,2]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 4, 0],X0[4,4,3][4][1,2]->Root[1 - 19 #^2 + 74 #^4 - 81 #^6 + 23 #^8 + #^10& , 4, 0],X0[4,4,3][2][1,3]->Root[-1 + 9 #^2 - 17 #^4 + 2 #^6 + 7 #^8 + #^10& , 4, 0],X0[4,4,3][4][1,3]->Root[1 - 10 #^2 + 29 #^4 - 14 #^6 - 30 #^8 + #^10& , 7, 0],X0[4,4,3][2][1,4]->Root[-1 - 6 #^2 + 23 #^4 - #^6 - 5 #^8 + #^10& , 4, 0],X0[4,4,3][4][1,4]->Root[1 - 6 #^2 - #^4 + 32 #^6 + 16 #^8 + #^10& , 4, 0],X0[4,4,3][3][2,1]->Root[-1 + 12 #^2 - 29 #^4 + 8 #^6 + 8 #^8 + #^10& , 2, 0],X0[4,4,3][4][2,1]->Root[1 - 19 #^2 + 74 #^4 - 81 #^6 + 23 #^8 + #^10& , 4, 0],X0[4,4,3][3][2,2]->Root[-1 + 4 #^2 + 31 #^4 - 60 #^6 - 42 #^8 + #^10& , 2, 0],X0[4,4,3][4][2,2]->Root[1 + 3 # - 3 #^2 - 15 #^3 - 10 #^4 + #^5& , 3, 0],X0[4,4,3][1][2,3]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 4, 0],X0[4,4,3][3][2,3]->Root[1 + 36 #^2 - 289 #^4 - 356 #^6 + 78 #^8 + #^10& , 3, 0],X0[4,4,3][4][2,3]->Root[-1 + 20 #^2 - 39 #^4 - 108 #^6 + 216 #^8 + #^10& , 5, 0],X0[4,4,3][1][2,4]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 5, 0],X0[4,4,3][3][2,4]->Root[1 + 5 # - #^2 - 12 #^3 + 5 #^4 + #^5& , 3, 0],X0[4,4,3][4][2,4]->Root[-1 - 35 #^2 + 159 #^4 - 119 #^6 - 114 #^8 + #^10& , 3, 0],X0[4,4,3][3][3,1]->Root[1 - 10 #^2 + 18 #^4 - 3 #^6 - 8 #^8 + #^10& , 5, 0],X0[4,4,3][4][3,1]->Root[1 - 10 #^2 + 29 #^4 - 14 #^6 - 30 #^8 + #^10& , 7, 0],X0[4,4,3][2][3,2]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 3, 0],X0[4,4,3][3][3,2]->Root[1 - 17 #^2 - 34 #^4 + 87 #^6 + 93 #^8 + #^10& , 3, 0],X0[4,4,3][4][3,2]->Root[-1 + 20 #^2 - 39 #^4 - 108 #^6 + 216 #^8 + #^10& , 5, 0],X0[4,4,3][2][3,3]->Root[1 + 31 #^2 - 148 #^4 + 189 #^6 - 51 #^8 + #^10& , 3, 0],X0[4,4,3][3][3,3]->Root[-1 - 6 #^2 + 23 #^4 + 98 #^6 - 236 #^8 + #^10& , 5, 0],X0[4,4,3][4][3,3]->Root[-1 + 4 # + 31 #^2 + 50 #^3 + 24 #^4 + #^5& , 5, 0],X0[4,4,3][0][3,4]->1,X0[4,4,3][2][3,4]->Root[1 - 10 #^2 - 136 #^4 + 41 #^6 + 36 #^8 + #^10& , 2, 0],X0[4,4,3][3][3,4]->Root[1 - 142 #^2 + 623 #^4 - 696 #^6 + 146 #^8 + #^10& , 3, 0],X0[4,4,3][4][3,4]->Root[-1 - 19 #^2 + 201 #^4 - 510 #^6 + 285 #^8 + #^10& , 3, 0],X0[4,4,3][3][4,1]->Root[1 + 3 #^2 - 14 #^4 - 15 #^6 + #^8 + #^10& , 2, 0],X0[4,4,3][4][4,1]->Root[1 - 6 #^2 - #^4 + 32 #^6 + 16 #^8 + #^10& , 4, 0],X0[4,4,3][2][4,2]->Root[1 - 10 #^2 + 18 #^4 - 3 #^6 - 8 #^8 + #^10& , 4, 0],X0[4,4,3][3][4,2]->Root[1 + 3 #^2 - 47 #^4 + 95 #^6 - 54 #^8 + #^10& , 5, 0],X0[4,4,3][4][4,2]->Root[-1 - 35 #^2 + 159 #^4 - 119 #^6 - 114 #^8 + #^10& , 3, 0],X0[4,4,3][1][4,3]->Root[-1 + 4 #^2 - 2 #^4 - 5 #^6 + 2 #^8 + #^10& , 5, 0],X0[4,4,3][2][4,3]->Root[-1 + 5 #^2 + #^4 - 34 #^6 + 39 #^8 + #^10& , 4, 0],X0[4,4,3][3][4,3]->Root[-121 + 1210 #^2 - 1573 #^4 - 44 #^6 + 154 #^8 + #^10& , 3, 0],X0[4,4,3][4][4,3]->Root[-1 - 19 #^2 + 201 #^4 - 510 #^6 + 285 #^8 + #^10& , 3, 0],X0[4,4,3][1][4,4]->Root[1 - 2 #^2 - 5 #^4 + 13 #^6 - 7 #^8 + #^10& , 5, 0],X0[4,4,3][2][4,4]->Root[-1 - 21 #^2 - 7 #^4 + 107 #^6 - 36 #^8 + #^10& , 3, 0],X0[4,4,3][3][4,4]->Root[1 + 9 #^2 - 5 #^4 - 97 #^6 - 106 #^8 + #^10& , 2, 0],X0[4,4,3][4][4,4]->Root[-1 - 6 # + #^2 + 32 #^3 - 16 #^4 + #^5& , 1, 0],X0[4,4,4][4][0,0]->Root[-1 + 3 # + 3 #^2 - 4 #^3 - #^4 + #^5& , 3, 0],X0[4,4,4][4][0,1]->Root[-1 + 9 #^2 - 17 #^4 + 2 #^6 + 7 #^8 + #^10& , 4, 0],X0[4,4,4][4][0,2]->Root[-1 + 5 #^2 + #^4 - 12 #^6 - 5 #^8 + #^10& , 4, 0],X0[4,4,4][4][0,3]->Root[1 + #^2 - 15 #^4 - 14 #^6 + 3 #^8 + #^10& , 3, 0],X0[4,4,4][4][0,4]->Root[-1 + 3 #^2 + 3 #^4 - 4 #^6 - #^8 + #^10& , 4, 0],X0[4,4,4][4][1,0]->Root[-1 + 9 #^2 - 17 #^4 + 2 #^6 + 7 #^8 + #^10& , 4, 0],X0[4,4,4][3][1,1]->Root[1 + 4 # + 2 #^2 - 5 #^3 - 2 #^4 + #^5& , 2, 0],X0[4,4,4][4][1,1]->Root[-1 + 9 # - 17 #^2 + 2 #^3 + 7 #^4 + #^5& , 3, 0],X0[4,4,4][3][1,2]->Root[1 - 19 #^2 + 74 #^4 - 81 #^6 + 23 #^8 + #^10& , 4, 0],X0[4,4,4][4][1,2]->Root[-1 + 15 #^2 + 31 #^4 - 214 #^6 + 79 #^8 + #^10& , 2, 0],X0[4,4,4][3][1,3]->Root[1 - 10 #^2 + 29 #^4 - 14 #^6 - 30 #^8 + #^10& , 7, 0],X0[4,4,4][4][1,3]->Root[1 + 23 #^2 - 125 #^4 - 476 #^6 - 85 #^8 + #^10& , 2, 0],X0[4,4,4][3][1,4]->Root[1 - 6 #^2 - #^4 + 32 #^6 + 16 #^8 + #^10& , 4, 0],X0[4,4,4][4][1,4]->Root[-1 + 5 #^2 + #^4 - 34 #^6 + 39 #^8 + #^10& , 4, 0],X0[4,4,4][4][2,0]->Root[-1 + 5 #^2 + #^4 - 12 #^6 - 5 #^8 + #^10& , 4, 0],X0[4,4,4][3][2,1]->Root[1 - 19 #^2 + 74 #^4 - 81 #^6 + 23 #^8 + #^10& , 5, 0],X0[4,4,4][4][2,1]->Root[-1 + 15 #^2 + 31 #^4 - 214 #^6 + 79 #^8 + #^10& , 2, 0],X0[4,4,4][2][2,2]->Root[-1 - 2 # + 5 #^2 + 13 #^3 + 7 #^4 + #^5& , 4, 0],X0[4,4,4][3][2,2]->Root[1 + 3 # - 3 #^2 - 15 #^3 - 10 #^4 + #^5& , 3, 0],X0[4,4,4][4][2,2]->Root[23 - 65 # + 29 #^2 + 30 #^3 - 19 #^4 + #^5& , 2, 0],X0[4,4,4][2][2,3]->Root[-1 + 5 #^2 + #^4 - 34 #^6 + 39 #^8 + #^10& , 3, 0],X0[4,4,4][3][2,3]->Root[-1 + 20 #^2 - 39 #^4 - 108 #^6 + 216 #^8 + #^10& , 5, 0],X0[4,4,4][4][2,3]->Root[121 - 605 #^2 - 1331 #^4 + 374 #^6 + 451 #^8 + #^10& , 2, 0],X0[4,4,4][2][2,4]->Root[1 - 19 #^2 + 63 #^4 - 48 #^6 - 21 #^8 + #^10& , 2, 0],X0[4,4,4][3][2,4]->Root[-1 - 35 #^2 + 159 #^4 - 119 #^6 - 114 #^8 + #^10& , 3, 0],X0[4,4,4][4][2,4]->Root[-1 + 81 #^2 - 189 #^4 - 544 #^6 - 229 #^8 + #^10& , 4, 0],X0[4,4,4][4][3,0]->Root[1 + #^2 - 15 #^4 - 14 #^6 + 3 #^8 + #^10& , 3, 0],X0[4,4,4][3][3,1]->Root[1 - 10 #^2 + 29 #^4 - 14 #^6 - 30 #^8 + #^10& , 2, 0],X0[4,4,4][4][3,1]->Root[1 + 23 #^2 - 125 #^4 - 476 #^6 - 85 #^8 + #^10& , 2, 0],X0[4,4,4][2][3,2]->Root[-1 + 5 #^2 + #^4 - 34 #^6 + 39 #^8 + #^10& , 4, 0],X0[4,4,4][3][3,2]->Root[-1 + 20 #^2 - 39 #^4 - 108 #^6 + 216 #^8 + #^10& , 5, 0],X0[4,4,4][4][3,2]->Root[121 - 605 #^2 - 1331 #^4 + 374 #^6 + 451 #^8 + #^10& , 2, 0],X0[4,4,4][1][3,3]->Root[1 + # - 4 #^2 - 3 #^3 + 3 #^4 + #^5& , 2, 0],X0[4,4,4][2][3,3]->Root[-1 + 3 # + 3 #^2 - 15 #^3 + 10 #^4 + #^5& , 3, 0],X0[4,4,4][3][3,3]->Root[-1 + 4 # + 31 #^2 + 50 #^3 + 24 #^4 + #^5& , 5, 0],X0[4,4,4][4][3,3]->Root[23 - 109 # + 183 #^2 - 124 #^3 + 25 #^4 + #^5& , 2, 0],X0[4,4,4][1][3,4]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 4, 0],X0[4,4,4][2][3,4]->Root[1 - 18 #^2 + 90 #^4 - 159 #^6 + 86 #^8 + #^10& , 2, 0],X0[4,4,4][3][3,4]->Root[-1 - 19 #^2 + 201 #^4 - 510 #^6 + 285 #^8 + #^10& , 3, 0],X0[4,4,4][4][3,4]->Root[1 + 9 #^2 - 445 #^4 - 526 #^6 + 499 #^8 + #^10& , 2, 0],X0[4,4,4][4][4,0]->Root[-1 + 3 #^2 + 3 #^4 - 4 #^6 - #^8 + #^10& , 4, 0],X0[4,4,4][3][4,1]->Root[1 - 6 #^2 - #^4 + 32 #^6 + 16 #^8 + #^10& , 1, 0],X0[4,4,4][4][4,1]->Root[-1 + 5 #^2 + #^4 - 34 #^6 + 39 #^8 + #^10& , 4, 0],X0[4,4,4][2][4,2]->Root[1 - 19 #^2 + 63 #^4 - 48 #^6 - 21 #^8 + #^10& , 7, 0],X0[4,4,4][3][4,2]->Root[-1 - 35 #^2 + 159 #^4 - 119 #^6 - 114 #^8 + #^10& , 3, 0],X0[4,4,4][4][4,2]->Root[-1 + 81 #^2 - 189 #^4 - 544 #^6 - 229 #^8 + #^10& , 4, 0],X0[4,4,4][1][4,3]->Root[-1 + 3 #^2 + 3 #^4 - 15 #^6 + 10 #^8 + #^10& , 4, 0],X0[4,4,4][2][4,3]->Root[1 - 18 #^2 + 90 #^4 - 159 #^6 + 86 #^8 + #^10& , 2, 0],X0[4,4,4][3][4,3]->Root[-1 - 19 #^2 + 201 #^4 - 510 #^6 + 285 #^8 + #^10& , 3, 0],X0[4,4,4][4][4,3]->Root[1 + 9 #^2 - 445 #^4 - 526 #^6 + 499 #^8 + #^10& , 2, 0],X0[4,4,4][0][4,4]->1,X0[4,4,4][1][4,4]->Root[-1 + # + 4 #^2 - 3 #^3 - 3 #^4 + #^5& , 4, 0],X0[4,4,4][2][4,4]->Root[1 - 10 # + 18 #^2 - 3 #^3 - 8 #^4 + #^5& , 2, 0],X0[4,4,4][3][4,4]->Root[-1 - 6 # + #^2 + 32 #^3 - 16 #^4 + #^5& , 1, 0],X0[4,4,4][4][4,4]->Root[1 + 27 # + 43 #^2 - 12 #^3 - 17 #^4 + #^5& , 2, 0],X0[0,0][0]->1,X0[0,1][1]->1,X0[0,2][2]->1,X0[0,3][3]->1,X0[0,4][4]->1,X0[1,0][1]->1,X0[1,1][0]->\[CurlyPhi][11][1,1][2]^8,X0[1,1][2]->-\[CurlyPhi][11][1,1][2],X0[1,2][1]->(Root[-1 + 15 # - 79 #^2 + 171 #^3 - 130 #^4 + #^5& , 3, 0] \[CurlyPhi][11][1,1][2])/(Root[1 + 9 # + 28 #^2 + 35 #^3 + 15 #^4 + #^5& , 4, 0]+Root[-1 + # + 4 #^2 - 3 #^3 - 3 #^4 + #^5& , 2, 0] \[CurlyPhi][11][1,1][2])^2,X0[1,2][3]->\[CurlyPhi][11][1,1][2]^2,X0[1,3][2]->-\[CurlyPhi][11][1,1][2]^6,X0[1,3][4]->-\[CurlyPhi][11][1,1][2]^3,X0[1,4][3]->\[CurlyPhi][11][1,1][2]^5,X0[1,4][4]->\[CurlyPhi][11][1,1][2]^4,X0[2,0][2]->1,X0[2,1][1]->(Root[-1 + 15 # - 79 #^2 + 171 #^3 - 130 #^4 + #^5& , 3, 0] \[CurlyPhi][11][1,1][2])/(Root[1 + 9 # + 28 #^2 + 35 #^3 + 15 #^4 + #^5& , 4, 0]+Root[-1 + # + 4 #^2 - 3 #^3 - 3 #^4 + #^5& , 2, 0] \[CurlyPhi][11][1,1][2])^2,X0[2,1][3]->\[CurlyPhi][11][1,1][2]^2,X0[2,2][0]->\[CurlyPhi][11][1,1][2]^3,X0[2,2][2]->-\[CurlyPhi][11][1,1][2]^7,X0[2,2][4]->\[CurlyPhi][11][1,1][2]^4,X0[2,3][1]->(Root[1 + 15 # + 79 #^2 + 171 #^3 + 130 #^4 + #^5& , 3, 0] \[CurlyPhi][11][1,1][2]^6)/(Root[1 + 9 # + 28 #^2 + 35 #^3 + 15 #^4 + #^5& , 4, 0]+Root[-1 + # + 4 #^2 - 3 #^3 - 3 #^4 + #^5& , 2, 0] \[CurlyPhi][11][1,1][2])^2,X0[2,3][3]->(Root[-1 + 12 # - 40 #^2 - 3 #^3 + 140 #^4 + #^5& , 4, 0] \[CurlyPhi][11][1,1][2]^2)/((Root[1 + 9 # + 28 #^2 + 35 #^3 + 15 #^4 + #^5& , 4, 0]+Root[-1 + # + 4 #^2 - 3 #^3 - 3 #^4 + #^5& , 2, 0] \[CurlyPhi][11][1,1][2])^2 (Root[1 + # - 4 #^2 - 3 #^3 + 3 #^4 + #^5& , 2, 0]+\[CurlyPhi][11][1,1][2]^7)),X0[2,3][4]->\[CurlyPhi][11][1,1][2]^6,X0[2,4][2]->-\[CurlyPhi][11][1,1][2]^10,X0[2,4][3]->\[CurlyPhi][11][1,1][2]^8,X0[2,4][4]->(Root[-1 + 9 # + 126 #^2 - 933 #^3 + 1459 #^4 + #^5& , 4, 0] \[CurlyPhi][11][1,1][2]^9)/(Root[1 + 9 # + 28 #^2 + 35 #^3 + 15 #^4 + #^5& , 4, 0]+Root[-1 + # + 4 #^2 - 3 #^3 - 3 #^4 + #^5& , 2, 0] \[CurlyPhi][11][1,1][2])^3,X0[3,0][3]->1,X0[3,1][2]->-\[CurlyPhi][11][1,1][2]^6,X0[3,1][4]->-\[CurlyPhi][11][1,1][2]^3,X0[3,2][1]->(Root[1 + 15 # + 79 #^2 + 171 #^3 + 130 #^4 + #^5& , 3, 0] \[CurlyPhi][11][1,1][2]^6)/(Root[1 + 9 # + 28 #^2 + 35 #^3 + 15 #^4 + #^5& , 4, 0]+Root[-1 + # + 4 #^2 - 3 #^3 - 3 #^4 + #^5& , 2, 0] \[CurlyPhi][11][1,1][2])^2,X0[3,2][3]->Root[-1 + 27 # - 131 #^2 + 164 #^3 - 49 #^4 + #^5& , 2, 0]/((Root[1 + 9 # + 28 #^2 + 35 #^3 + 15 #^4 + #^5& , 4, 0]+Root[-1 + # + 4 #^2 - 3 #^3 - 3 #^4 + #^5& , 2, 0] \[CurlyPhi][11][1,1][2])^2 (Root[1 + 3 # - 3 #^2 - 15 #^3 - 10 #^4 + #^5& , 3, 0]+Root[1 + # - 4 #^2 - 3 #^3 + 3 #^4 + #^5& , 2, 0] \[CurlyPhi][11][1,1][2]^6)),X0[3,2][4]->\[CurlyPhi][11][1,1][2]^6,X0[3,3][0]->\[CurlyPhi][11][1,1][2]^7,X0[3,3][2]->Root[-1 + 15 # - 35 #^2 + 28 #^3 - 9 #^4 + #^5& , 3, 0] \[CurlyPhi][11][1,1][2] (Root[1 + 3 # - 3 #^2 - 15 #^3 - 10 #^4 + #^5& , 3, 0]+Root[1 + # - 4 #^2 - 3 #^3 + 3 #^4 + #^5& , 2, 0] \[CurlyPhi][11][1,1][2]^6),X0[3,3][3]->-\[CurlyPhi][11][1,1][2]^9,X0[3,3][4]->Root[-1 + 130 # - 171 #^2 + 79 #^3 - 15 #^4 + #^5& , 5, 0] \[CurlyPhi][11][1,1][2]^6 (Root[1 + 5 # - #^2 - 34 #^3 - 39 #^4 + #^5& , 3, 0]+Root[-1 + 3 # + 3 #^2 - 15 #^3 + 10 #^4 + #^5& , 3, 0] \[CurlyPhi][11][1,1][2]+Root[1 - 18 # + 90 #^2 - 159 #^3 + 86 #^4 + #^5& , 4, 0] \[CurlyPhi][11][1,1][2]^3),X0[3,4][1]->(Root[-1 + 9 # + 126 #^2 - 933 #^3 + 1459 #^4 + #^5& , 4, 0] \[CurlyPhi][11][1,1][2]^9 (Root[1 - 2 # - 5 #^2 + 2 #^3 + 4 #^4 + #^5& , 5, 0]+Root[-1 + 4 # - 2 #^2 - 5 #^3 + 2 #^4 + #^5& , 4, 0] \[CurlyPhi][11][1,1][2]))/((Root[1 + 9 # + 28 #^2 + 35 #^3 + 15 #^4 + #^5& , 4, 0]+Root[-1 + # + 4 #^2 - 3 #^3 - 3 #^4 + #^5& , 2, 0] \[CurlyPhi][11][1,1][2])^2 (Root[-1 + # + 4 #^2 - 3 #^3 - 3 #^4 + #^5& , 2, 0]+Root[1 + 9 # + 28 #^2 + 35 #^3 + 15 #^4 + #^5& , 4, 0] \[CurlyPhi][11][1,1][2])),X0[3,4][2]->(Root[-1 + 15 # - 79 #^2 + 171 #^3 - 130 #^4 + #^5& , 3, 0] \[CurlyPhi][11][1,1][2]^6)/(Root[1 + 9 # + 28 #^2 + 35 #^3 + 15 #^4 + #^5& , 4, 0]+Root[-1 + # + 4 #^2 - 3 #^3 - 3 #^4 + #^5& , 2, 0] \[CurlyPhi][11][1,1][2])^2,X0[3,4][3]->(Root[-1 - 21 # - 95 #^2 + 173 #^3 + 206 #^4 + #^5& , 3, 0] \[CurlyPhi][11][1,1][2]^3)/((Root[1 + 9 # + 28 #^2 + 35 #^3 + 15 #^4 + #^5& , 4, 0]+Root[-1 + # + 4 #^2 - 3 #^3 - 3 #^4 + #^5& , 2, 0] \[CurlyPhi][11][1,1][2])^2 (Root[1 + # - 4 #^2 - 3 #^3 + 3 #^4 + #^5& , 2, 0]+Root[-1 + 3 # + 3 #^2 - 4 #^3 - #^4 + #^5& , 2, 0] \[CurlyPhi][11][1,1][2]^2)),X0[3,4][4]->-\[CurlyPhi][11][1,1][2]^9,X0[4,0][4]->1,X0[4,1][3]->\[CurlyPhi][11][1,1][2]^5,X0[4,1][4]->\[CurlyPhi][11][1,1][2]^4,X0[4,2][2]->-\[CurlyPhi][11][1,1][2]^10,X0[4,2][3]->\[CurlyPhi][11][1,1][2]^8,X0[4,2][4]->(Root[-1 + 9 # + 126 #^2 - 933 #^3 + 1459 #^4 + #^5& , 4, 0] \[CurlyPhi][11][1,1][2]^5)/((Root[1 + 9 # + 28 #^2 + 35 #^3 + 15 #^4 + #^5& , 4, 0]+Root[-1 + # + 4 #^2 - 3 #^3 - 3 #^4 + #^5& , 2, 0] \[CurlyPhi][11][1,1][2])^2 (Root[-1 + # + 4 #^2 - 3 #^3 - 3 #^4 + #^5& , 2, 0]+Root[1 + 9 # + 28 #^2 + 35 #^3 + 15 #^4 + #^5& , 4, 0] \[CurlyPhi][11][1,1][2])),X0[4,3][1]->(Root[-1 + 3 # + 3 #^2 - 15 #^3 + 10 #^4 + #^5& , 4, 0] \[CurlyPhi][11][1,1][2]^9 (Root[-1 + # + 4 #^2 - 3 #^3 - 3 #^4 + #^5& , 2, 0]+Root[1 + 9 # + 28 #^2 + 35 #^3 + 15 #^4 + #^5& , 4, 0] \[CurlyPhi][11][1,1][2]))/((Root[1 + 9 # + 28 #^2 + 35 #^3 + 15 #^4 + #^5& , 4, 0]+Root[-1 + # + 4 #^2 - 3 #^3 - 3 #^4 + #^5& , 2, 0] \[CurlyPhi][11][1,1][2])^2 (Root[1 - 2 # - 5 #^2 + 2 #^3 + 4 #^4 + #^5& , 5, 0]+Root[-1 + 4 # - 2 #^2 - 5 #^3 + 2 #^4 + #^5& , 4, 0] \[CurlyPhi][11][1,1][2])),X0[4,3][2]->(Root[-1 + 15 # - 79 #^2 + 171 #^3 - 130 #^4 + #^5& , 3, 0] \[CurlyPhi][11][1,1][2]^6)/(Root[1 + 9 # + 28 #^2 + 35 #^3 + 15 #^4 + #^5& , 4, 0]+Root[-1 + # + 4 #^2 - 3 #^3 - 3 #^4 + #^5& , 2, 0] \[CurlyPhi][11][1,1][2])^2,X0[4,3][3]->(Root[-1 + 34 # - 381 #^2 + 1416 #^3 - 80 #^4 + #^5& , 1, 0] \[CurlyPhi][11][1,1][2]^6)/((Root[1 + 9 # + 28 #^2 + 35 #^3 + 15 #^4 + #^5& , 4, 0]+Root[-1 + # + 4 #^2 - 3 #^3 - 3 #^4 + #^5& , 2, 0] \[CurlyPhi][11][1,1][2])^2 (Root[1 + 5 # - #^2 - 34 #^3 - 39 #^4 + #^5& , 3, 0]+Root[-1 + 3 # + 3 #^2 - 15 #^3 + 10 #^4 + #^5& , 3, 0] \[CurlyPhi][11][1,1][2]+Root[1 - 18 # + 90 #^2 - 159 #^3 + 86 #^4 + #^5& , 4, 0] \[CurlyPhi][11][1,1][2]^3)),X0[4,3][4]->-\[CurlyPhi][11][1,1][2]^9,X0[4,4][0]->\[CurlyPhi][11][1,1][2]^9,X0[4,4][1]->\[CurlyPhi][11][1,1][2]^5,X0[4,4][2]->(Root[-1 + 3 # + 3 #^2 - 15 #^3 + 10 #^4 + #^5& , 4, 0] \[CurlyPhi][11][1,1][2]^10)/(Root[1 + 9 # + 28 #^2 + 35 #^3 + 15 #^4 + #^5& , 4, 0]+Root[-1 + # + 4 #^2 - 3 #^3 - 3 #^4 + #^5& , 2, 0] \[CurlyPhi][11][1,1][2]),X0[4,4][3]->-1,X0[4,4][4]->\[CurlyPhi][11][1,1][2]^10
}//RootReduce//Simplify;
(*,
{FR[5,2][3],_},
rep0={X0[0,0,0][0][0,0]\[Rule]1,X0[0,0,1][1][0,1]\[Rule]1,X0[0,0,2][2][0,2]\[Rule]1,X0[0,0,3][3][0,3]\[Rule]1,X0[0,0,4][4][0,4]\[Rule]1,X0[0,1,0][1][1,1]\[Rule]1,X0[0,1,1][0][1,0]\[Rule]1,X0[0,1,2][3][1,3]\[Rule]1,X0[0,1,3][2][1,2]\[Rule]1,X0[0,1,4][4][1,4]\[Rule]1,X0[0,2,0][2][2,2]\[Rule]1,X0[0,2,1][3][2,3]\[Rule]1,X0[0,2,2][1][2,1]\[Rule]1,X0[0,2,2][4][2,4]\[Rule]1,X0[0,2,3][0][2,0]\[Rule]1,X0[0,2,3][4][2,4]\[Rule]1,X0[0,2,4][2][2,2]\[Rule]1,X0[0,2,4][3][2,3]\[Rule]1,X0[0,3,0][3][3,3]\[Rule]1,X0[0,3,1][2][3,2]\[Rule]1,X0[0,3,2][0][3,0]\[Rule]1,X0[0,3,2][4][3,4]\[Rule]1,X0[0,3,3][1][3,1]\[Rule]1,X0[0,3,3][4][3,4]\[Rule]1,X0[0,3,4][2][3,2]\[Rule]1,X0[0,3,4][3][3,3]\[Rule]1,X0[0,4,0][4][4,4]\[Rule]1,X0[0,4,1][4][4,4]\[Rule]1,X0[0,4,2][2][4,2]\[Rule]1,X0[0,4,2][3][4,3]\[Rule]1,X0[0,4,3][2][4,2]\[Rule]1,X0[0,4,3][3][4,3]\[Rule]1,X0[0,4,4][0][4,0]\[Rule]1,X0[0,4,4][1][4,1]\[Rule]1,X0[0,4,4][4][4,4]\[Rule]1,X0[1,0,0][1][1,0]\[Rule]1,X0[1,0,1][0][1,1]\[Rule]1,X0[1,0,2][3][1,2]\[Rule]1,X0[1,0,3][2][1,3]\[Rule]1,X0[1,0,4][4][1,4]\[Rule]1,X0[1,1,0][0][0,1]\[Rule]1,X0[1,1,1][1][0,0]\[Rule]1,X0[1,1,2][2][0,3]\[Rule]1,X0[1,1,3][3][0,2]\[Rule]1,X0[1,1,4][4][0,4]\[Rule]1,X0[1,2,0][3][3,2]\[Rule]1,X0[1,2,1][2][3,3]\[Rule]1,X0[1,2,2][0][3,1]\[Rule]1,X0[1,2,2][4][3,4]\[Rule]1,X0[1,2,3][1][3,0]\[Rule]1,X0[1,2,3][4][3,4]\[Rule]1,X0[1,2,4][3][3,2]\[Rule]1,X0[1,2,4][2][3,3]\[Rule]1,X0[1,3,0][2][2,3]\[Rule]1,X0[1,3,1][3][2,2]\[Rule]1,X0[1,3,2][1][2,0]\[Rule]1,X0[1,3,2][4][2,4]\[Rule]1,X0[1,3,3][0][2,1]\[Rule]1,X0[1,3,3][4][2,4]\[Rule]1,X0[1,3,4][3][2,2]\[Rule]1,X0[1,3,4][2][2,3]\[Rule]1,X0[1,4,0][4][4,4]\[Rule]1,X0[1,4,1][4][4,4]\[Rule]1,X0[1,4,2][3][4,2]\[Rule]1,X0[1,4,2][2][4,3]\[Rule]1,X0[1,4,3][3][4,2]\[Rule]1,X0[1,4,3][2][4,3]\[Rule]1,X0[1,4,4][1][4,0]\[Rule]1,X0[1,4,4][0][4,1]\[Rule]1,X0[1,4,4][4][4,4]\[Rule]-1,X0[2,0,0][2][2,0]\[Rule]1,X0[2,0,1][3][2,1]\[Rule]1,X0[2,0,2][1][2,2]\[Rule]1,X0[2,0,2][4][2,2]\[Rule]1,X0[2,0,3][0][2,3]\[Rule]1,X0[2,0,3][4][2,3]\[Rule]1,X0[2,0,4][2][2,4]\[Rule]1,X0[2,0,4][3][2,4]\[Rule]1,X0[2,1,0][3][3,1]\[Rule]1,X0[2,1,1][2][3,0]\[Rule]1,X0[2,1,2][0][3,3]\[Rule]1,X0[2,1,2][4][3,3]\[Rule]1,X0[2,1,3][1][3,2]\[Rule]1,X0[2,1,3][4][3,2]\[Rule]1,X0[2,1,4][2][3,4]\[Rule]1,X0[2,1,4][3][3,4]\[Rule]1,X0[2,2,0][1][1,2]\[Rule]1,X0[2,2,0][4][4,2]\[Rule]1,X0[2,2,1][0][1,3]\[Rule]1,X0[2,2,1][4][4,3]\[Rule]1,X0[2,2,2][3][1,1]\[Rule]1/Sqrt[3],X0[2,2,2][3][1,4]\[Rule]Sqrt[2/3],X0[2,2,2][3][4,1]\[Rule]\[ImaginaryI] Sqrt[2/3] \[Zeta][2,2,3][3][4,4],X0[2,2,2][2][4,4]\[Rule]1,X0[2,2,2][3][4,4]\[Rule]-((\[ImaginaryI] \[Zeta][2,2,3][3][4,4])/Sqrt[3]),X0[2,2,3][2][1,0]\[Rule]1/Sqrt[3],X0[2,2,3][2][1,4]\[Rule]Sqrt[2/3],X0[2,2,3][2][4,0]\[Rule]\[ImaginaryI] Sqrt[2/3] \[Zeta][2,2,3][3][4,4],X0[2,2,3][2][4,4]\[Rule]-((\[ImaginaryI] \[Zeta][2,2,3][3][4,4])/Sqrt[3]),X0[2,2,3][3][4,4]\[Rule]1,X0[2,2,4][4][1,2]\[Rule]1/Sqrt[2],X0[2,2,4][4][1,3]\[Rule]1/Sqrt[2],X0[2,2,4][1][4,2]\[Rule]1,X0[2,2,4][4][4,2]\[Rule]1/Sqrt[2],X0[2,2,4][0][4,3]\[Rule]-1,X0[2,2,4][4][4,3]\[Rule]-(1/Sqrt[2]),X0[2,3,0][0][0,3]\[Rule]1,X0[2,3,0][4][4,3]\[Rule]1,X0[2,3,1][1][0,2]\[Rule]1,X0[2,3,1][4][4,2]\[Rule]1,X0[2,3,2][2][0,0]\[Rule]1/Sqrt[3],X0[2,3,2][2][0,4]\[Rule]Sqrt[2/3],X0[2,3,2][2][4,0]\[Rule]\[ImaginaryI] Sqrt[2/3] \[Zeta][2,2,3][3][4,4],X0[2,3,2][2][4,4]\[Rule]-((\[ImaginaryI] \[Zeta][2,2,3][3][4,4])/Sqrt[3]),X0[2,3,2][3][4,4]\[Rule]1,X0[2,3,3][3][0,1]\[Rule]1/Sqrt[3],X0[2,3,3][3][0,4]\[Rule]Sqrt[2/3],X0[2,3,3][3][4,1]\[Rule]\[ImaginaryI] Sqrt[2/3] \[Zeta][2,2,3][3][4,4],X0[2,3,3][2][4,4]\[Rule]1,X0[2,3,3][3][4,4]\[Rule]-((\[ImaginaryI] \[Zeta][2,2,3][3][4,4])/Sqrt[3]),X0[2,3,4][4][0,2]\[Rule]1/Sqrt[2],X0[2,3,4][4][0,3]\[Rule]1/Sqrt[2],X0[2,3,4][1][4,2]\[Rule]-1,X0[2,3,4][4][4,2]\[Rule]1/Sqrt[2],X0[2,3,4][0][4,3]\[Rule]1,X0[2,3,4][4][4,3]\[Rule]-(1/Sqrt[2]),X0[2,4,0][2][2,4]\[Rule]1,X0[2,4,0][3][3,4]\[Rule]1,X0[2,4,1][3][2,4]\[Rule]1,X0[2,4,1][2][3,4]\[Rule]1,X0[2,4,2][1][2,2]\[Rule]-\[ImaginaryI] \[Zeta][2,2,3][3][4,4],X0[2,4,2][4][2,2]\[Rule]1/2 \[ImaginaryI] \[Zeta][2,2,3][3][4,4],X0[2,4,2][4][2,3]\[Rule]Sqrt[3]/2,X0[2,4,2][4][3,2]\[Rule]Sqrt[3]/2,X0[2,4,2][0][3,3]\[Rule]-\[ImaginaryI] \[Zeta][2,2,3][3][4,4],X0[2,4,2][4][3,3]\[Rule]1/2 \[ImaginaryI] \[Zeta][2,2,3][3][4,4],X0[2,4,3][4][2,2]\[Rule]Sqrt[3]/2,X0[2,4,3][0][2,3]\[Rule]-\[ImaginaryI] \[Zeta][2,2,3][3][4,4],X0[2,4,3][4][2,3]\[Rule]1/2 \[ImaginaryI] \[Zeta][2,2,3][3][4,4],X0[2,4,3][1][3,2]\[Rule]-\[ImaginaryI] \[Zeta][2,2,3][3][4,4],X0[2,4,3][4][3,2]\[Rule]1/2 \[ImaginaryI] \[Zeta][2,2,3][3][4,4],X0[2,4,3][4][3,3]\[Rule]Sqrt[3]/2,X0[2,4,4][2][2,0]\[Rule]1/Sqrt[2],X0[2,4,4][3][2,1]\[Rule]-(1/Sqrt[2]),X0[2,4,4][2][2,4]\[Rule]-(1/Sqrt[2]),X0[2,4,4][3][2,4]\[Rule]1/Sqrt[2],X0[2,4,4][2][3,0]\[Rule]-(1/Sqrt[2]),X0[2,4,4][3][3,1]\[Rule]1/Sqrt[2],X0[2,4,4][2][3,4]\[Rule]-(1/Sqrt[2]),X0[2,4,4][3][3,4]\[Rule]1/Sqrt[2],X0[3,0,0][3][3,0]\[Rule]1,X0[3,0,1][2][3,1]\[Rule]1,X0[3,0,2][0][3,2]\[Rule]1,X0[3,0,2][4][3,2]\[Rule]1,X0[3,0,3][1][3,3]\[Rule]1,X0[3,0,3][4][3,3]\[Rule]1,X0[3,0,4][2][3,4]\[Rule]1,X0[3,0,4][3][3,4]\[Rule]1,X0[3,1,0][2][2,1]\[Rule]1,X0[3,1,1][3][2,0]\[Rule]1,X0[3,1,2][1][2,3]\[Rule]1,X0[3,1,2][4][2,3]\[Rule]1,X0[3,1,3][0][2,2]\[Rule]1,X0[3,1,3][4][2,2]\[Rule]1,X0[3,1,4][2][2,4]\[Rule]1,X0[3,1,4][3][2,4]\[Rule]1,X0[3,2,0][0][0,2]\[Rule]1,X0[3,2,0][4][4,2]\[Rule]1,X0[3,2,1][1][0,3]\[Rule]1,X0[3,2,1][4][4,3]\[Rule]1,X0[3,2,2][2][0,1]\[Rule]1/Sqrt[3],X0[3,2,2][2][0,4]\[Rule]Sqrt[2/3],X0[3,2,2][2][4,1]\[Rule]\[ImaginaryI] Sqrt[2/3] \[Zeta][2,2,3][3][4,4],X0[3,2,2][2][4,4]\[Rule]-((\[ImaginaryI] \[Zeta][2,2,3][3][4,4])/Sqrt[3]),X0[3,2,2][3][4,4]\[Rule]1,X0[3,2,3][3][0,0]\[Rule]1/Sqrt[3],X0[3,2,3][3][0,4]\[Rule]Sqrt[2/3],X0[3,2,3][3][4,0]\[Rule]\[ImaginaryI] Sqrt[2/3] \[Zeta][2,2,3][3][4,4],X0[3,2,3][2][4,4]\[Rule]1,X0[3,2,3][3][4,4]\[Rule]-((\[ImaginaryI] \[Zeta][2,2,3][3][4,4])/Sqrt[3]),X0[3,2,4][4][0,2]\[Rule]1/Sqrt[2],X0[3,2,4][4][0,3]\[Rule]1/Sqrt[2],X0[3,2,4][0][4,2]\[Rule]1,X0[3,2,4][4][4,2]\[Rule]-(1/Sqrt[2]),X0[3,2,4][1][4,3]\[Rule]-1,X0[3,2,4][4][4,3]\[Rule]1/Sqrt[2],X0[3,3,0][1][1,3]\[Rule]1,X0[3,3,0][4][4,3]\[Rule]1,X0[3,3,1][0][1,2]\[Rule]1,X0[3,3,1][4][4,2]\[Rule]1,X0[3,3,2][3][1,0]\[Rule]1/Sqrt[3],X0[3,3,2][3][1,4]\[Rule]Sqrt[2/3],X0[3,3,2][3][4,0]\[Rule]\[ImaginaryI] Sqrt[2/3] \[Zeta][2,2,3][3][4,4],X0[3,3,2][2][4,4]\[Rule]1,X0[3,3,2][3][4,4]\[Rule]-((\[ImaginaryI] \[Zeta][2,2,3][3][4,4])/Sqrt[3]),X0[3,3,3][2][1,1]\[Rule]1/Sqrt[3],X0[3,3,3][2][1,4]\[Rule]Sqrt[2/3],X0[3,3,3][2][4,1]\[Rule]\[ImaginaryI] Sqrt[2/3] \[Zeta][2,2,3][3][4,4],X0[3,3,3][2][4,4]\[Rule]-((\[ImaginaryI] \[Zeta][2,2,3][3][4,4])/Sqrt[3]),X0[3,3,3][3][4,4]\[Rule]1,X0[3,3,4][4][1,2]\[Rule]1/Sqrt[2],X0[3,3,4][4][1,3]\[Rule]1/Sqrt[2],X0[3,3,4][0][4,2]\[Rule]-1,X0[3,3,4][4][4,2]\[Rule]-(1/Sqrt[2]),X0[3,3,4][1][4,3]\[Rule]1,X0[3,3,4][4][4,3]\[Rule]1/Sqrt[2],X0[3,4,0][2][2,4]\[Rule]1,X0[3,4,0][3][3,4]\[Rule]1,X0[3,4,1][3][2,4]\[Rule]1,X0[3,4,1][2][3,4]\[Rule]1,X0[3,4,2][4][2,2]\[Rule]Sqrt[3]/2,X0[3,4,2][1][2,3]\[Rule]-\[ImaginaryI] \[Zeta][2,2,3][3][4,4],X0[3,4,2][4][2,3]\[Rule]1/2 \[ImaginaryI] \[Zeta][2,2,3][3][4,4],X0[3,4,2][0][3,2]\[Rule]-\[ImaginaryI] \[Zeta][2,2,3][3][4,4],X0[3,4,2][4][3,2]\[Rule]1/2 \[ImaginaryI] \[Zeta][2,2,3][3][4,4],X0[3,4,2][4][3,3]\[Rule]Sqrt[3]/2,X0[3,4,3][0][2,2]\[Rule]-\[ImaginaryI] \[Zeta][2,2,3][3][4,4],X0[3,4,3][4][2,2]\[Rule]1/2 \[ImaginaryI] \[Zeta][2,2,3][3][4,4],X0[3,4,3][4][2,3]\[Rule]Sqrt[3]/2,X0[3,4,3][4][3,2]\[Rule]Sqrt[3]/2,X0[3,4,3][1][3,3]\[Rule]-\[ImaginaryI] \[Zeta][2,2,3][3][4,4],X0[3,4,3][4][3,3]\[Rule]1/2 \[ImaginaryI] \[Zeta][2,2,3][3][4,4],X0[3,4,4][3][2,0]\[Rule]-(1/Sqrt[2]),X0[3,4,4][2][2,1]\[Rule]1/Sqrt[2],X0[3,4,4][2][2,4]\[Rule]1/Sqrt[2],X0[3,4,4][3][2,4]\[Rule]-(1/Sqrt[2]),X0[3,4,4][3][3,0]\[Rule]1/Sqrt[2],X0[3,4,4][2][3,1]\[Rule]-(1/Sqrt[2]),X0[3,4,4][2][3,4]\[Rule]1/Sqrt[2],X0[3,4,4][3][3,4]\[Rule]-(1/Sqrt[2]),X0[4,0,0][4][4,0]\[Rule]1,X0[4,0,1][4][4,1]\[Rule]1,X0[4,0,2][2][4,2]\[Rule]1,X0[4,0,2][3][4,2]\[Rule]1,X0[4,0,3][2][4,3]\[Rule]1,X0[4,0,3][3][4,3]\[Rule]1,X0[4,0,4][0][4,4]\[Rule]1,X0[4,0,4][1][4,4]\[Rule]1,X0[4,0,4][4][4,4]\[Rule]1,X0[4,1,0][4][4,1]\[Rule]1,X0[4,1,1][4][4,0]\[Rule]1,X0[4,1,2][2][4,3]\[Rule]1,X0[4,1,2][3][4,3]\[Rule]1,X0[4,1,3][2][4,2]\[Rule]1,X0[4,1,3][3][4,2]\[Rule]1,X0[4,1,4][0][4,4]\[Rule]-1,X0[4,1,4][1][4,4]\[Rule]-1,X0[4,1,4][4][4,4]\[Rule]1,X0[4,2,0][2][2,2]\[Rule]1,X0[4,2,0][3][3,2]\[Rule]1,X0[4,2,1][3][2,3]\[Rule]1,X0[4,2,1][2][3,3]\[Rule]1,X0[4,2,2][4][2,1]\[Rule](\[ImaginaryI] \[Zeta][2,2,3][3][4,4])/Sqrt[2],X0[4,2,2][1][2,4]\[Rule]-\[ImaginaryI] \[Zeta][2,2,3][3][4,4],X0[4,2,2][4][2,4]\[Rule](\[ImaginaryI] \[Zeta][2,2,3][3][4,4])/Sqrt[2],X0[4,2,2][4][3,1]\[Rule](\[ImaginaryI] \[Zeta][2,2,3][3][4,4])/Sqrt[2],X0[4,2,2][0][3,4]\[Rule]-\[ImaginaryI] \[Zeta][2,2,3][3][4,4],X0[4,2,2][4][3,4]\[Rule]-((\[ImaginaryI] \[Zeta][2,2,3][3][4,4])/Sqrt[2]),X0[4,2,3][4][2,0]\[Rule](\[ImaginaryI] \[Zeta][2,2,3][3][4,4])/Sqrt[2],X0[4,2,3][0][2,4]\[Rule]\[ImaginaryI] \[Zeta][2,2,3][3][4,4],X0[4,2,3][4][2,4]\[Rule]-((\[ImaginaryI] \[Zeta][2,2,3][3][4,4])/Sqrt[2]),X0[4,2,3][4][3,0]\[Rule](\[ImaginaryI] \[Zeta][2,2,3][3][4,4])/Sqrt[2],X0[4,2,3][1][3,4]\[Rule]\[ImaginaryI] \[Zeta][2,2,3][3][4,4],X0[4,2,3][4][3,4]\[Rule](\[ImaginaryI] \[Zeta][2,2,3][3][4,4])/Sqrt[2],X0[4,2,4][2][2,2]\[Rule]-(1/2),X0[4,2,4][3][2,2]\[Rule]1/2 \[ImaginaryI] Sqrt[3] \[Zeta][2,2,3][3][4,4],X0[4,2,4][2][2,3]\[Rule]1/2 \[ImaginaryI] Sqrt[3] \[Zeta][2,2,3][3][4,4],X0[4,2,4][3][2,3]\[Rule]-(1/2),X0[4,2,4][2][3,2]\[Rule]1/2 \[ImaginaryI] Sqrt[3] \[Zeta][2,2,3][3][4,4],X0[4,2,4][3][3,2]\[Rule]-(1/2),X0[4,2,4][2][3,3]\[Rule]-(1/2),X0[4,2,4][3][3,3]\[Rule]1/2 \[ImaginaryI] Sqrt[3] \[Zeta][2,2,3][3][4,4],X0[4,3,0][2][2,3]\[Rule]1,X0[4,3,0][3][3,3]\[Rule]1,X0[4,3,1][3][2,2]\[Rule]1,X0[4,3,1][2][3,2]\[Rule]1,X0[4,3,2][4][2,0]\[Rule](\[ImaginaryI] \[Zeta][2,2,3][3][4,4])/Sqrt[2],X0[4,3,2][1][2,4]\[Rule]\[ImaginaryI] \[Zeta][2,2,3][3][4,4],X0[4,3,2][4][2,4]\[Rule](\[ImaginaryI] \[Zeta][2,2,3][3][4,4])/Sqrt[2],X0[4,3,2][4][3,0]\[Rule](\[ImaginaryI] \[Zeta][2,2,3][3][4,4])/Sqrt[2],X0[4,3,2][0][3,4]\[Rule]\[ImaginaryI] \[Zeta][2,2,3][3][4,4],X0[4,3,2][4][3,4]\[Rule]-((\[ImaginaryI] \[Zeta][2,2,3][3][4,4])/Sqrt[2]),X0[4,3,3][4][2,1]\[Rule](\[ImaginaryI] \[Zeta][2,2,3][3][4,4])/Sqrt[2],X0[4,3,3][0][2,4]\[Rule]-\[ImaginaryI] \[Zeta][2,2,3][3][4,4],X0[4,3,3][4][2,4]\[Rule]-((\[ImaginaryI] \[Zeta][2,2,3][3][4,4])/Sqrt[2]),X0[4,3,3][4][3,1]\[Rule](\[ImaginaryI] \[Zeta][2,2,3][3][4,4])/Sqrt[2],X0[4,3,3][1][3,4]\[Rule]-\[ImaginaryI] \[Zeta][2,2,3][3][4,4],X0[4,3,3][4][3,4]\[Rule](\[ImaginaryI] \[Zeta][2,2,3][3][4,4])/Sqrt[2],X0[4,3,4][2][2,2]\[Rule]1/2 \[ImaginaryI] Sqrt[3] \[Zeta][2,2,3][3][4,4],X0[4,3,4][3][2,2]\[Rule]-(1/2),X0[4,3,4][2][2,3]\[Rule]-(1/2),X0[4,3,4][3][2,3]\[Rule]1/2 \[ImaginaryI] Sqrt[3] \[Zeta][2,2,3][3][4,4],X0[4,3,4][2][3,2]\[Rule]-(1/2),X0[4,3,4][3][3,2]\[Rule]1/2 \[ImaginaryI] Sqrt[3] \[Zeta][2,2,3][3][4,4],X0[4,3,4][2][3,3]\[Rule]1/2 \[ImaginaryI] Sqrt[3] \[Zeta][2,2,3][3][4,4],X0[4,3,4][3][3,3]\[Rule]-(1/2),X0[4,4,0][0][0,4]\[Rule]1,X0[4,4,0][1][1,4]\[Rule]1,X0[4,4,0][4][4,4]\[Rule]1,X0[4,4,1][1][0,4]\[Rule]-1,X0[4,4,1][0][1,4]\[Rule]-1,X0[4,4,1][4][4,4]\[Rule]-1,X0[4,4,2][2][0,2]\[Rule]-(1/Sqrt[2]),X0[4,4,2][2][0,3]\[Rule]1/Sqrt[2],X0[4,4,2][3][1,2]\[Rule]-(1/Sqrt[2]),X0[4,4,2][3][1,3]\[Rule]1/Sqrt[2],X0[4,4,2][2][4,2]\[Rule](\[ImaginaryI] \[Zeta][2,2,3][3][4,4])/Sqrt[2],X0[4,4,2][3][4,2]\[Rule]-((\[ImaginaryI] \[Zeta][2,2,3][3][4,4])/Sqrt[2]),X0[4,4,2][2][4,3]\[Rule](\[ImaginaryI] \[Zeta][2,2,3][3][4,4])/Sqrt[2],X0[4,4,2][3][4,3]\[Rule]-((\[ImaginaryI] \[Zeta][2,2,3][3][4,4])/Sqrt[2]),X0[4,4,3][3][0,2]\[Rule]1/Sqrt[2],X0[4,4,3][3][0,3]\[Rule]-(1/Sqrt[2]),X0[4,4,3][2][1,2]\[Rule]1/Sqrt[2],X0[4,4,3][2][1,3]\[Rule]-(1/Sqrt[2]),X0[4,4,3][2][4,2]\[Rule]-((\[ImaginaryI] \[Zeta][2,2,3][3][4,4])/Sqrt[2]),X0[4,4,3][3][4,2]\[Rule](\[ImaginaryI] \[Zeta][2,2,3][3][4,4])/Sqrt[2],X0[4,4,3][2][4,3]\[Rule]-((\[ImaginaryI] \[Zeta][2,2,3][3][4,4])/Sqrt[2]),X0[4,4,3][3][4,3]\[Rule](\[ImaginaryI] \[Zeta][2,2,3][3][4,4])/Sqrt[2],X0[4,4,4][4][0,0]\[Rule]1/2,X0[4,4,4][4][0,1]\[Rule]-(1/2),X0[4,4,4][4][0,4]\[Rule]1/Sqrt[2],X0[4,4,4][4][1,0]\[Rule]1/2,X0[4,4,4][4][1,1]\[Rule]-(1/2),X0[4,4,4][4][1,4]\[Rule]-(1/Sqrt[2]),X0[4,4,4][4][4,0]\[Rule]1/Sqrt[2],X0[4,4,4][4][4,1]\[Rule]1/Sqrt[2],X0[4,4,4][0][4,4]\[Rule]1,X0[4,4,4][1][4,4]\[Rule]-1,X0[4,4,4][4][4,4]\[Rule]0,X0[0,0][0]\[Rule]1,X0[0,1][1]\[Rule]1,X0[0,2][2]\[Rule]1,X0[0,3][3]\[Rule]1,X0[0,4][4]\[Rule]1,X0[1,0][1]\[Rule]1,X0[1,1][0]\[Rule]\[Phi][1,1][0],X0[1,2][3]\[Rule]\[Phi][1,2][3]/(\[Phi][1,2,4][3][3,2] \[Phi][2,1,2][4][3,3] \[Phi][2,3,2][2][0,4] \[Phi][2,3,4][0][4,3] \[Phi][2,4,4][2][2,0]),X0[1,3][2]\[Rule]\[Phi][1,3][2]/(\[Phi][1,2,1][2][3,3] \[Phi][1,2,4][3][3,2] \[Phi][2,1,2][4][3,3] \[Phi][2,3,2][2][0,4] \[Phi][2,3,4][0][4,3] \[Phi][2,4,4][2][2,0]),X0[1,4][4]\[Rule](\[Phi][1,4][4] \[Phi][1,2,2][4][3,4] \[Phi][1,2,4][2][3,3] \[Phi][1,2,4][3][3,2]^4 \[Phi][2,1,2][4][3,3] \[Phi][2,3,2][2][0,4]^2 \[Phi][2,3,4][0][4,3]^2 \[Phi][2,3,4][4][4,3] \[Phi][2,4,4][2][2,0]^2 \[Phi][3,4,4][3][2,4])/(\[Phi][1,2,1][2][3,3] \[Phi][2,1,4][2][3,4]^2 \[Phi][2,3,1][4][4,2]),X0[2,0][2]\[Rule]1,X0[2,1][3]\[Rule]\[Phi][2,1][3] \[Phi][1,2,4][3][3,2] \[Phi][2,1,2][4][3,3] \[Phi][2,3,2][2][0,4] \[Phi][2,3,4][0][4,3] \[Phi][2,4,4][2][2,0],X0[2,2][1]\[Rule]\[Phi][2,2][1],X0[2,2][4]\[Rule]\[Phi][2,2][4],X0[2,3][0]\[Rule]\[Phi][2,3][0],X0[2,3][4]\[Rule]\[Phi][2,3][4] \[Phi][1,2,4][3][3,2] \[Phi][2,3,2][2][0,4] \[Phi][2,3,4][0][4,3] \[Phi][2,4,4][2][2,0],X0[2,4][2]\[Rule](\[Phi][2,4][2] \[Phi][2,1,4][2][3,4] \[Phi][2,4,2][4][3,2])/(\[Phi][1,2,2][4][3,4] \[Phi][1,2,4][3][3,2]^3 \[Phi][2,1,2][4][3,3] \[Phi][2,3,2][2][0,4] \[Phi][2,3,4][0][4,3] \[Phi][2,3,4][4][4,3] \[Phi][2,4,4][2][2,0] \[Phi][3,4,4][3][2,4]),X0[2,4][3]\[Rule](\[Phi][2,4][3] \[Phi][1,2,2][4][3,4] \[Phi][1,2,4][3][3,2]^4 \[Phi][2,1,2][4][3,3] \[Phi][2,3,2][2][0,4]^2 \[Phi][2,3,4][0][4,3]^2 \[Phi][2,3,4][4][4,3] \[Phi][2,4,2][4][2,3] \[Phi][2,4,4][2][2,0]^2 \[Phi][3,4,4][3][2,4])/\[Phi][2,1,4][2][3,4],X0[3,0][3]\[Rule]1,X0[3,1][2]\[Rule]\[Phi][3,1][2] \[Phi][1,2,1][2][3,3] \[Phi][1,2,4][3][3,2] \[Phi][2,1,2][4][3,3] \[Phi][2,3,2][2][0,4] \[Phi][2,3,4][0][4,3] \[Phi][2,4,4][2][2,0],X0[3,2][0]\[Rule]\[Phi][3,2][0],X0[3,2][4]\[Rule]\[Phi][3,2][4]/(\[Phi][1,2,4][3][3,2] \[Phi][2,3,2][2][0,4] \[Phi][2,3,4][0][4,3] \[Phi][2,4,4][2][2,0]),X0[3,3][1]\[Rule]\[Phi][3,3][1],X0[3,3][4]\[Rule]\[Phi][3,3][4],X0[3,4][2]\[Rule]-((\[ImaginaryI] \[Phi][3,4][2] \[Zeta][2,2,3][3][4,4] \[Phi][2,1,4][2][3,4])/(\[Phi][1,2,2][4][3,4] \[Phi][1,2,4][3][3,2]^2 \[Phi][2,1,2][4][3,3] \[Phi][2,2,3][2][4,4] \[Phi][2,3,2][2][0,4]^2 \[Phi][2,3,4][0][4,3]^2 \[Phi][2,4,4][2][2,0]^2)),X0[3,4][3]\[Rule]-((\[ImaginaryI] \[Phi][3,4][3] \[Zeta][2,2,3][3][4,4] \[Phi][1,4,4][0][4,1] \[Phi][2,1,3][1][3,2] \[Phi][2,1,4][2][3,4]^2)/(\[Phi][1,2,2][0][3,1] \[Phi][1,2,3][4][3,4] \[Phi][1,2,4][2][3,3] \[Phi][1,2,4][3][3,2]^5 \[Phi][2,1,2][4][3,3]^3 \[Phi][2,3,2][2][0,4]^3 \[Phi][2,3,4][0][4,3]^4 \[Phi][2,3,4][4][4,3] \[Phi][2,4,4][2][2,0]^3 \[Phi][3,4,4][3][2,4] \[Phi][4,3,3][1][3,4])),X0[4,0][4]\[Rule]1,X0[4,1][4]\[Rule](\[Phi][4,1][4] \[Phi][1,2,1][2][3,3] \[Phi][2,1,4][2][3,4]^2 \[Phi][2,3,1][4][4,2])/(\[Phi][1,2,2][4][3,4] \[Phi][1,2,4][2][3,3] \[Phi][1,2,4][3][3,2]^4 \[Phi][2,1,2][4][3,3] \[Phi][2,3,2][2][0,4]^2 \[Phi][2,3,4][0][4,3]^2 \[Phi][2,3,4][4][4,3] \[Phi][2,4,4][2][2,0]^2 \[Phi][3,4,4][3][2,4]),X0[4,2][2]\[Rule](\[Phi][4,2][2] \[Phi][1,2,2][4][3,4] \[Phi][1,2,4][3][3,2]^3 \[Phi][2,1,2][4][3,3] \[Phi][2,3,2][2][0,4] \[Phi][2,3,4][0][4,3] \[Phi][2,3,4][4][4,3] \[Phi][2,4,4][2][2,0] \[Phi][3,4,4][3][2,4])/(\[Phi][2,1,4][2][3,4] \[Phi][2,4,2][4][3,2]),X0[4,2][3]\[Rule](\[Phi][4,2][3] \[Phi][2,1,4][2][3,4])/(\[Phi][1,2,2][4][3,4] \[Phi][1,2,4][3][3,2]^4 \[Phi][2,1,2][4][3,3] \[Phi][2,3,2][2][0,4]^2 \[Phi][2,3,4][0][4,3]^2 \[Phi][2,3,4][4][4,3] \[Phi][2,4,2][4][2,3] \[Phi][2,4,4][2][2,0]^2 \[Phi][3,4,4][3][2,4]),X0[4,3][2]\[Rule](\[ImaginaryI] \[Phi][4,3][2] \[Zeta][2,2,3][3][4,4] \[Phi][1,2,2][4][3,4] \[Phi][1,2,4][3][3,2]^2 \[Phi][2,1,2][4][3,3] \[Phi][2,2,3][2][4,4] \[Phi][2,3,2][2][0,4]^2 \[Phi][2,3,4][0][4,3]^2 \[Phi][2,4,4][2][2,0]^2)/\[Phi][2,1,4][2][3,4],X0[4,3][3]\[Rule](\[ImaginaryI] \[Phi][4,3][3] \[Zeta][2,2,3][3][4,4] \[Phi][1,2,2][0][3,1] \[Phi][1,2,3][4][3,4] \[Phi][1,2,4][2][3,3] \[Phi][1,2,4][3][3,2]^5 \[Phi][2,1,2][4][3,3]^3 \[Phi][2,3,2][2][0,4]^3 \[Phi][2,3,4][0][4,3]^4 \[Phi][2,3,4][4][4,3] \[Phi][2,4,4][2][2,0]^3 \[Phi][3,4,4][3][2,4] \[Phi][4,3,3][1][3,4])/(\[Phi][1,4,4][0][4,1] \[Phi][2,1,3][1][3,2] \[Phi][2,1,4][2][3,4]^2),X0[4,4][0]\[Rule]\[Phi][4,4][0],X0[4,4][1]\[Rule]\[Phi][4,4][1],X0[4,4][4]\[Rule]\[Phi][4,4][4]
};(*No unitary braiding*)*)
,
{FR[5,4][1],_},
\[CurlyPhi][5][1,2,3][3][0,4]:=Exp[(2 \[Pi] I)/5 model[[2]]];
rep0={X0[0,0,0][0][0,0]->1,X0[0,0,1][1][0,1]->1,X0[0,0,2][2][0,2]->1,X0[0,0,3][3][0,3]->1,X0[0,0,4][4][0,4]->1,X0[0,1,0][1][1,1]->1,X0[0,1,1][4][1,4]->1,X0[0,1,2][0][1,0]->1,X0[0,1,3][2][1,2]->1,X0[0,1,4][3][1,3]->1,X0[0,2,0][2][2,2]->1,X0[0,2,1][0][2,0]->1,X0[0,2,2][3][2,3]->1,X0[0,2,3][4][2,4]->1,X0[0,2,4][1][2,1]->1,X0[0,3,0][3][3,3]->1,X0[0,3,1][2][3,2]->1,X0[0,3,2][4][3,4]->1,X0[0,3,3][1][3,1]->1,X0[0,3,4][0][3,0]->1,X0[0,4,0][4][4,4]->1,X0[0,4,1][3][4,3]->1,X0[0,4,2][1][4,1]->1,X0[0,4,3][0][4,0]->1,X0[0,4,4][2][4,2]->1,X0[1,0,0][1][1,0]->1,X0[1,0,1][4][1,1]->1,X0[1,0,2][0][1,2]->1,X0[1,0,3][2][1,3]->1,X0[1,0,4][3][1,4]->1,X0[1,1,0][4][4,1]->1,X0[1,1,1][3][4,4]->1,X0[1,1,2][1][4,0]->1,X0[1,1,3][0][4,2]->1,X0[1,1,4][2][4,3]->1,X0[1,2,0][0][0,2]->1,X0[1,2,1][1][0,0]->1,X0[1,2,2][2][0,3]->1,X0[1,2,3][3][0,4]->1,X0[1,2,4][4][0,1]->1,X0[1,3,0][2][2,3]->1,X0[1,3,1][0][2,2]->1,X0[1,3,2][3][2,4]->1,X0[1,3,3][4][2,1]->1,X0[1,3,4][1][2,0]->1,X0[1,4,0][3][3,4]->1,X0[1,4,1][2][3,3]->1,X0[1,4,2][4][3,1]->1,X0[1,4,3][1][3,0]->1,X0[1,4,4][0][3,2]->1,X0[2,0,0][2][2,0]->1,X0[2,0,1][0][2,1]->1,X0[2,0,2][3][2,2]->1,X0[2,0,3][4][2,3]->1,X0[2,0,4][1][2,4]->1,X0[2,1,0][0][0,1]->1,X0[2,1,1][1][0,4]->1,X0[2,1,2][2][0,0]->1,X0[2,1,3][3][0,2]->1,X0[2,1,4][4][0,3]->1,X0[2,2,0][3][3,2]->1,X0[2,2,1][2][3,0]->1,X0[2,2,2][4][3,3]->1,X0[2,2,3][1][3,4]->1,X0[2,2,4][0][3,1]->1,X0[2,3,0][4][4,3]->1,X0[2,3,1][3][4,2]->1,X0[2,3,2][1][4,4]->1,X0[2,3,3][0][4,1]->1,X0[2,3,4][2][4,0]->1,X0[2,4,0][1][1,4]->1,X0[2,4,1][4][1,3]->1,X0[2,4,2][0][1,1]->1,X0[2,4,3][2][1,0]->1,X0[2,4,4][3][1,2]->1,X0[3,0,0][3][3,0]->1,X0[3,0,1][2][3,1]->1,X0[3,0,2][4][3,2]->1,X0[3,0,3][1][3,3]->1,X0[3,0,4][0][3,4]->1,X0[3,1,0][2][2,1]->1,X0[3,1,1][0][2,4]->1,X0[3,1,2][3][2,0]->1,X0[3,1,3][4][2,2]->1,X0[3,1,4][1][2,3]->1,X0[3,2,0][4][4,2]->1,X0[3,2,1][3][4,0]->1,X0[3,2,2][1][4,3]->1,X0[3,2,3][0][4,4]->1,X0[3,2,4][2][4,1]->1,X0[3,3,0][1][1,3]->1,X0[3,3,1][4][1,2]->1,X0[3,3,2][0][1,4]->1,X0[3,3,3][2][1,1]->1,X0[3,3,4][3][1,0]->1,X0[3,4,0][0][0,4]->1,X0[3,4,1][1][0,3]->1,X0[3,4,2][2][0,1]->1,X0[3,4,3][3][0,0]->1,X0[3,4,4][4][0,2]->1,X0[4,0,0][4][4,0]->1,X0[4,0,1][3][4,1]->1,X0[4,0,2][1][4,2]->1,X0[4,0,3][0][4,3]->1,X0[4,0,4][2][4,4]->1,X0[4,1,0][3][3,1]->1,X0[4,1,1][2][3,4]->1,X0[4,1,2][4][3,0]->1,X0[4,1,3][1][3,2]->1,X0[4,1,4][0][3,3]->1,X0[4,2,0][1][1,2]->1,X0[4,2,1][4][1,0]->1,X0[4,2,2][0][1,3]->1,X0[4,2,3][2][1,4]->1,X0[4,2,4][3][1,1]->1,X0[4,3,0][0][0,3]->1,X0[4,3,1][1][0,2]->1,X0[4,3,2][2][0,4]->1,X0[4,3,3][3][0,1]->1,X0[4,3,4][4][0,0]->1,X0[4,4,0][2][2,4]->1,X0[4,4,1][0][2,3]->1,X0[4,4,2][3][2,1]->1,X0[4,4,3][4][2,0]->1,X0[4,4,4][1][2,2]->1,X0[0,0][0]->1,X0[0,1][1]->1,X0[0,2][2]->1,X0[0,3][3]->1,X0[0,4][4]->1,X0[1,0][1]->1,X0[1,1][4]->\[CurlyPhi][5][1,2,3][3][0,4]^2,X0[1,2][0]->\[CurlyPhi][5][1,2,3][3][0,4]^3,X0[1,3][2]->\[CurlyPhi][5][1,2,3][3][0,4],X0[1,4][3]->\[CurlyPhi][5][1,2,3][3][0,4]^4,X0[2,0][2]->1,X0[2,1][0]->\[CurlyPhi][5][1,2,3][3][0,4]^3,X0[2,2][3]->\[CurlyPhi][5][1,2,3][3][0,4]^2,X0[2,3][4]->\[CurlyPhi][5][1,2,3][3][0,4]^4,X0[2,4][1]->\[CurlyPhi][5][1,2,3][3][0,4],X0[3,0][3]->1,X0[3,1][2]->\[CurlyPhi][5][1,2,3][3][0,4],X0[3,2][4]->\[CurlyPhi][5][1,2,3][3][0,4]^4,X0[3,3][1]->\[CurlyPhi][5][1,2,3][3][0,4]^3,X0[3,4][0]->\[CurlyPhi][5][1,2,3][3][0,4]^2,X0[4,0][4]->1,X0[4,1][3]->\[CurlyPhi][5][1,2,3][3][0,4]^4,X0[4,2][1]->\[CurlyPhi][5][1,2,3][3][0,4],X0[4,3][0]->\[CurlyPhi][5][1,2,3][3][0,4]^2,X0[4,4][2]->\[CurlyPhi][5][1,2,3][3][0,4]^3
};
];

If[rep0==={},rep0={
X0[x_,y_,x_][x_][u_,u_]/;(u===unit&&y===dual[x]&&x=!=unit):>If[y===x,\[Zeta][x,dual[x],x][x][unit,unit]/dim[x],1/dim[x]],
X0[a_,b_,c_][d_][e_,f_]/;(Length[Intersection[fusionproduct[a,b],fusionproduct[d,dual[c]]]]==1||Length[Intersection[fusionproduct[b,c],fusionproduct[dual[a],d]]]==1):>\[Phi][a,b,c][d][e,f],
X0[a_,b_][c_]:>\[Phi][a,b][c]
}];

